Three-loop massive tadpoles and polylogarithms through weight six

We evaluate the three-loop massive vacuum bubble diagrams in terms of polylogarithms up to weight six. We also construct the basis of irrational constants being harmonic polylgarithms of arguments $e^{k i \pi/3}$.

==> anc/ffth3l.m <==
(* 
   
   Additionl materials to:

   Three-loop massive tadpoles and polylogarithms through weight six
   By B.A. Kniehl, A.F. Pikelner, O.L. Veretin.
   arXiv:1705.05136 [hep-ph].
   10.1007/JHEP08(2017)024.
   JHEP 1708 (2017) 024.

   Expansion for three-loop planar massive form-factor at threshold

   Integrals are defined in arXiv:1611.06523 [hep-ph]

  *)
{
    G[3, {0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 4/3 )

       + eps^(-1) * (  - 4/3 )

       + eps * ( 144 )

       + eps^2 * ( 832 )

       + eps^3 * ( 12224/3 )

       + HR[1,1,om1]*eps^(-1) * ( 27/2 )

       + HR[1,1,om1]*eps * ( 54 )

       + HR[1,1,om1]*eps^2 * (  - 648 )

       + HR[1,1,om1]*eps^3 * (  - 5832 )

       + HR[1,1,om1] * ( 54 )

       + HR[1,1,0,om1]*eps * (  - 74 )

       + HR[1,1,0,om1]*eps^2 * (  - 74 )

       + HR[1,1,0,om1]*eps^3 * ( 888 )

       + HR[1,1,0,om1] * (  - 37/2 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 1130841/580 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 1130841/145 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 3392523/580 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 3392523/145 )

       + HR[1,1,1,1,om1]*eps * (  - 14445/4 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 14445 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 14445 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 3160431/290 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 6320862/145 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 1369/2 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 168531619/56 )

       + 16,


    G[3, {0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/2 )

       + eps^(-2) * ( 7/4 )

       + eps^(-1) * ( 25/8 )

       + eps * (  - 959/32 )

       + eps^2 * (  - 10493/64 )

       + eps^3 * (  - 85175/128 )

       + HR[1,1,om1]*eps^(-1) * (  - 33/4 )

       + HR[1,1,om1]*eps * (  - 825/16 )

       + HR[1,1,om1]*eps^2 * ( 165/32 )

       + HR[1,1,om1]*eps^3 * ( 31647/64 )

       + HR[1,1,om1] * (  - 231/8 )

       + HR[1,1,0,om1]*eps * ( 147/8 )

       + HR[1,1,0,om1]*eps^2 * ( 525/16 )

       + HR[1,1,0,om1]*eps^3 * (  - 105/32 )

       + HR[1,1,0,om1] * ( 21/4 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 332793/1160 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 2329551/2320 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 998379/1160 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 6988653/2320 )

       + HR[1,1,1,1,om1]*eps * ( 35667/40 )

       + HR[1,1,1,1,om1]*eps^2 * ( 249669/80 )

       + HR[1,1,1,1,om1]*eps^3 * ( 178335/32 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 920943/580 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 6446601/1160 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 147/4 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 35535369/112 )

       - 5/16,


    G[3, {0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/3 )

       + eps^(-2) * ( 7/6 )

       + eps^(-1) * ( 25/12 )

       + eps * (  - 959/48 )

       + eps^2 * (  - 10493/96 )

       + eps^3 * (  - 85175/192 )

       + HR[1,1,om1]*eps^(-1) * (  - 3/2 )

       + HR[1,1,om1]*eps * (  - 75/8 )

       + HR[1,1,om1]*eps^2 * ( 15/16 )

       + HR[1,1,om1]*eps^3 * ( 2877/32 )

       + HR[1,1,om1] * (  - 21/4 )

       + HR[1,1,0,om1]*eps * ( 49/4 )

       + HR[1,1,0,om1]*eps^2 * ( 175/8 )

       + HR[1,1,0,om1]*eps^3 * (  - 35/16 )

       + HR[1,1,0,om1] * ( 7/2 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 86571/580 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 605997/1160 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 259713/580 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 1817991/1160 )

       + HR[1,1,1,1,om1]*eps * (  - 4671/20 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 32697/40 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 23355/16 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 233901/290 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 1637307/580 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 49/2 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 6230837/56 )

       - 5/24,


    G[3, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1 )

       + eps^(-2) * (  - 3 )

       + eps^(-1) * (  - 6 )

       + eps * (  - 15 )

       + eps^2 * (  - 21 )

       + eps^3 * (  - 28 )

       + HR[1,1,om1]*eps^(-1) * ( 9/2 )

       + HR[1,1,om1]*eps * ( 27 )

       + HR[1,1,om1]*eps^2 * ( 45 )

       + HR[1,1,om1]*eps^3 * ( 135/2 )

       + HR[1,1,om1] * ( 27/2 )

       + HR[1,1,0,om1]*eps * ( 9/2 )

       + HR[1,1,0,om1]*eps^2 * ( 9 )

       + HR[1,1,0,om1]*eps^3 * ( 15 )

       + HR[1,1,0,om1] * ( 3/2 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 4887/580 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 14661/580 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 14661/580 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 43983/580 )

       + HR[1,1,1,1,om1]*eps * (  - 1539/20 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 4617/20 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 4617/10 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 14337/290 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 43011/290 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 3/2 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 171489/56 )

       - 10,


    G[3, {0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-2) * (  - 1/6 )

       + eps^(-1) * (  - 35/36 )

       + eps * ( 2737/1296 )

       + eps^2 * ( 552041/7776 )

       + eps^3 * ( 25027345/46656 )

       + eps^4 * ( 855963737/279936 )

       + HR[1,1,om1]*eps * ( 315/8 )

       + HR[1,1,om1]*eps^2 * ( 1677/16 )

       + HR[1,1,om1]*eps^3 * (  - 2737/32 )

       + HR[1,1,om1]*eps^4 * (  - 552041/192 )

       + HR[1,1,om1] * ( 27/4 )

       + HR[1,1,0,om1]*eps * (  - 31/4 )

       + HR[1,1,0,om1]*eps^2 * (  - 1085/24 )

       + HR[1,1,0,om1]*eps^3 * (  - 17329/144 )

       + HR[1,1,0,om1]*eps^4 * ( 84847/864 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 1037691/1160 )

       + HR[1,1,0,1,1,om1]*eps^4 * ( 2421279/464 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 3113073/1160 )

       + HR[1,1,1,0,1,om1]*eps^4 * ( 7263837/464 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 70929/40 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 165501/16 )

       + HR[1,1,1,1,om1]*eps^4 * (  - 4405479/160 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 2888541/580 )

       + HR[1,1,1,1,0,om1]*eps^4 * ( 6739929/232 )

       + HR[1,1,1,1,0,0,om1]*eps^4 * (  - 961/4 )

       + HR[1,1,1,1,1,1,om1]*eps^4 * ( 162924787/112 )

       - 559/216,


    G[3, {0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/2 )

       + eps^(-2) * (  - 11/6 )

       + eps^(-1) * ( 1/6 )

       + eps * ( 647/2 )

       + eps^2 * ( 3669/2 )

       + eps^3 * ( 18079/2 )

       + HR[1,-1,1,om1]*eps * ( 111/4 )

       + HR[1,-1,1,om1]*eps^2 * (  - 771/4 )

       + HR[1,-1,1,om1]*eps^3 * (  - 2139 )

       + HR[1,-1,1,om1] * ( 27/2 )

       + HR[1,-1,1,0,om1]*eps * (  - 1053/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 4161/22 )

       + HR[1,-1,1,0,om1]*eps^3 * ( 31875/22 )

       + HR[1,-1,1,1,om1]*eps * ( 5265/22 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 20805/44 )

       + HR[1,-1,1,1,om1]*eps^3 * (  - 159375/44 )

       + HR[1,0,1,om1]*eps * (  - 185/8 )

       + HR[1,0,1,om1]*eps^2 * ( 1285/8 )

       + HR[1,0,1,om1]*eps^3 * ( 3565/2 )

       + HR[1,0,1,om1] * (  - 45/4 )

       + HR[1,0,1,0,om1]*eps * ( 1755/22 )

       + HR[1,0,1,0,om1]*eps^2 * ( 6935/44 )

       + HR[1,0,1,0,om1]*eps^3 * (  - 53125/44 )

       + HR[1,1,om1]*eps^(-1) * ( 87/4 )

       + HR[1,1,om1]*eps * (  - 1125/4 )

       + HR[1,1,om1]*eps^2 * (  - 13857/4 )

       + HR[1,1,om1]*eps^3 * (  - 89907/4 )

       + HR[1,1,om1] * ( 51 )

       + HR[1,1,-1,om1]*eps * ( 111/2 )

       + HR[1,1,-1,om1]*eps^2 * (  - 771/2 )

       + HR[1,1,-1,om1]*eps^3 * (  - 4278 )

       + HR[1,1,-1,om1] * ( 27 )

       + HR[1,1,-1,0,om1]*eps * (  - 1215/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 4923/22 )

       + HR[1,1,-1,0,om1]*eps^3 * ( 35469/22 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 49131/58 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 599477/348 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 30150/29 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 183349/87 )

       + HR[1,1,-1,1,om1]*eps * ( 4374/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 8703/11 )

       + HR[1,1,-1,1,om1]*eps^3 * (  - 65547/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 30150/29 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 183349/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 71469/58 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 289105/116 )

       + HR[1,1,0,om1]*eps * (  - 3899/32 )

       + HR[1,1,0,om1]*eps^2 * ( 32707/32 )

       + HR[1,1,0,om1]*eps^3 * ( 88153/8 )

       + HR[1,1,0,om1] * (  - 1011/16 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * (  - 9929826666/35287 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * ( 10359190683/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 662373879/67280 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 21956800709/1211040 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * ( 20718381366/35287 )

       + HR[1,1,1,-1,om1]*eps * ( 10449/22 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 42021/44 )

       + HR[1,1,1,-1,om1]*eps^3 * (  - 308439/44 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * ( 4732674480/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * (  - 4732674480/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 105741/29 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 1283107/174 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * (  - 518364603/10082 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * ( 473864310/5041 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 267327/58 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 1078603/116 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * (  - 4732674480/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * ( 161933850/35287 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * (  - 3329415819/70574 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * (  - 29460993057/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * ( 4392726444/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * (  - 12069899589/282296 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 1986401857/67280 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 197533533361/3633120 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * ( 61826657157/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * (  - 13821829941/282296 )

       + HR[1,1,1,1,om1]*eps * (  - 5330529/440 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 10079561/440 )

       + HR[1,1,1,1,om1]*eps^3 * ( 88571629/440 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 11043 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 44479/2 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * (  - 18930697920/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * (  - 7513467579/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * (  - 1503176778/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 457713401/8410 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 90766641241/908280 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * ( 17570905776/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 1193040061203/2258368 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * ( 9131195205/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 1072735020410379/15808576 )

       + 247/6,


    G[3, {0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + eps^2 * ( 2023/2 )

       + HR[1,-1,1,om1]*eps * (  - 12 )

       + HR[1,-1,1,om1]*eps^2 * (  - 264 )

       + HR[1,-1,1,om1] * ( 3 )

       + HR[1,-1,1,0,om1]*eps * (  - 402/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 156/11 )

       + HR[1,-1,1,1,om1]*eps * ( 1005/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 390/11 )

       + HR[1,0,1,om1]*eps * ( 10 )

       + HR[1,0,1,om1]*eps^2 * ( 220 )

       + HR[1,0,1,om1] * (  - 5/2 )

       + HR[1,0,1,0,om1]*eps * ( 335/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 130/11 )

       + HR[1,1,om1]*eps^(-1) * ( 9/4 )

       + HR[1,1,om1]*eps * (  - 1089/4 )

       + HR[1,1,om1]*eps^2 * (  - 8523/4 )

       + HR[1,1,om1] * (  - 63/4 )

       + HR[1,1,-1,om1]*eps * (  - 24 )

       + HR[1,1,-1,om1]*eps^2 * (  - 528 )

       + HR[1,1,-1,om1] * ( 6 )

       + HR[1,1,-1,0,om1]*eps * (  - 342/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 612/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 19613/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 25252/87 )

       + HR[1,1,-1,1,om1]*eps * ( 1548/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 144/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 25252/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 10297/29 )

       + HR[1,1,0,om1]*eps * (  - 109/4 )

       + HR[1,1,0,om1]*eps^2 * ( 2871/4 )

       + HR[1,1,0,om1] * (  - 185/8 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 697618417/151380 )

       + HR[1,1,1,-1,om1]*eps * ( 1629/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 1602/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 91526/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 39907/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 6276930443/454140 )

       + HR[1,1,1,1,om1]*eps * (  - 2009237/440 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 2552293/440 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 3374 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 11771359397/454140 )

       + 95/2,


    G[3, {0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 2 )

       + eps^(-1) * (  - 28/3 )

       + eps * (  - 496/3 )

       + eps^2 * (  - 672 )

       + eps^3 * (  - 8128/3 )

       + HR[1,-1,1,om1]*eps * (  - 27 )

       + HR[1,-1,1,om1]*eps^2 * ( 84 )

       + HR[1,-1,1,om1]*eps^3 * ( 972 )

       + HR[1,-1,1,om1] * (  - 15 )

       + HR[1,-1,1,0,om1]*eps * ( 1002/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 1350/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 840 )

       + HR[1,-1,1,1,om1]*eps * (  - 2505/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 3375/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 2100 )

       + HR[1,0,1,om1]*eps * ( 45/2 )

       + HR[1,0,1,om1]*eps^2 * (  - 70 )

       + HR[1,0,1,om1]*eps^3 * (  - 810 )

       + HR[1,0,1,om1] * ( 25/2 )

       + HR[1,0,1,0,om1]*eps * (  - 835/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 1125/11 )

       + HR[1,0,1,0,om1]*eps^3 * ( 700 )

       + HR[1,1,om1]*eps^(-1) * ( 9/2 )

       + HR[1,1,om1]*eps * ( 414 )

       + HR[1,1,om1]*eps^2 * ( 2124 )

       + HR[1,1,om1]*eps^3 * ( 9720 )

       + HR[1,1,om1] * ( 63 )

       + HR[1,1,-1,om1]*eps * (  - 54 )

       + HR[1,1,-1,om1]*eps^2 * ( 168 )

       + HR[1,1,-1,om1]*eps^3 * ( 1944 )

       + HR[1,1,-1,om1] * (  - 30 )

       + HR[1,1,-1,0,om1]*eps * ( 1278/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 2106/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 792 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 78649/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 44277/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 95348/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 52572/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 4284/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 6156/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 3312 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 95348/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 52572/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 37349/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 60867/29 )

       + HR[1,1,0,om1]*eps * (  - 357/8 )

       + HR[1,1,0,om1]*eps^2 * (  - 1829/2 )

       + HR[1,1,0,om1]*eps^3 * (  - 11955/2 )

       + HR[1,1,0,om1] * ( 223/8 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 31728616364/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 11033987926/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 1602058123/302760 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 132915703/33640 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 22067975852/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 5337/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 8343/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 3636 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 5034824672/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 5034824672/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 331438/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 179934/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 278544563/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 1522307396/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 138311/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 221409/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 5034824672/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 586502428/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 1797739459/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 31441843442/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 4687884408/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 173728447871/3810996 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 14408837687/908280 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 1197845027/100920 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 65917154634/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 194376098255/3810996 )

       + HR[1,1,1,1,om1]*eps * ( 220585/44 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 1076607/110 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 892823/5 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 11350 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 17946 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 20139298688/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 7890861926/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 1722569972/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 6505789217/227070 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 1235914339/50460 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 18751537632/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 1882588862513/3387552 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 9364544730/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 13510843950051809/213415776 )

       - 40,


    G[3, {0, 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 2 )

       + eps^(-1) * (  - 28/3 )

       + eps * (  - 496/3 )

       + eps^2 * (  - 672 )

       + eps^3 * (  - 8128/3 )

       + HR[1,-1,1,om1]*eps * ( 141/2 )

       + HR[1,-1,1,om1]*eps^2 * ( 294 )

       + HR[1,-1,1,om1]*eps^3 * ( 1158 )

       + HR[1,-1,1,om1] * ( 27/2 )

       + HR[1,-1,1,0,om1]*eps * (  - 1053/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 5541/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 23268/11 )

       + HR[1,-1,1,1,om1]*eps * ( 5265/22 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 27705/22 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 58170/11 )

       + HR[1,0,1,om1]*eps * (  - 235/4 )

       + HR[1,0,1,om1]*eps^2 * (  - 245 )

       + HR[1,0,1,om1]*eps^3 * (  - 965 )

       + HR[1,0,1,om1] * (  - 45/4 )

       + HR[1,0,1,0,om1]*eps * ( 1755/22 )

       + HR[1,0,1,0,om1]*eps^2 * ( 9235/22 )

       + HR[1,0,1,0,om1]*eps^3 * ( 19390/11 )

       + HR[1,1,om1]*eps^(-1) * ( 21 )

       + HR[1,1,om1]*eps * ( 540 )

       + HR[1,1,om1]*eps^2 * ( 2256 )

       + HR[1,1,om1]*eps^3 * ( 9168 )

       + HR[1,1,om1] * ( 120 )

       + HR[1,1,-1,om1]*eps * ( 141 )

       + HR[1,1,-1,om1]*eps^2 * ( 588 )

       + HR[1,1,-1,om1]*eps^3 * ( 2316 )

       + HR[1,1,-1,om1] * ( 27 )

       + HR[1,1,-1,0,om1]*eps * (  - 1215/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 6363/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 26604/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 49131/58 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 771337/174 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 30150/29 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 473638/87 )

       + HR[1,1,-1,1,om1]*eps * ( 4374/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 22986/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 96408/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 30150/29 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 473638/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 71469/58 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 374405/58 )

       + HR[1,1,0,om1]*eps * (  - 5621/16 )

       + HR[1,1,0,om1]*eps^2 * (  - 6087/4 )

       + HR[1,1,0,om1]*eps^3 * (  - 24715/4 )

       + HR[1,1,0,om1] * (  - 1031/16 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * (  - 9929826666/35287 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * ( 10359190683/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 682815921/67280 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 33269196379/605520 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * ( 20718381366/35287 )

       + HR[1,1,1,-1,om1]*eps * ( 10449/22 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 54801/22 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 114714/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * ( 4732674480/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * (  - 4732674480/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 105741/29 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 1661867/87 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * (  - 518364603/10082 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * ( 473864310/5041 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 267327/58 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 1401143/58 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * (  - 4732674480/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * ( 161933850/35287 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * (  - 3329415819/70574 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * (  - 29460993057/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * ( 4392726444/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * (  - 12069899589/282296 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 2047727983/67280 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 299320722791/1816560 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * ( 61826657157/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * (  - 13821829941/282296 )

       + HR[1,1,1,1,om1]*eps * (  - 552447/44 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 3777904/55 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 16412057/55 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 11043 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 57899 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * (  - 18930697920/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * (  - 7513467579/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * (  - 1503176778/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 943956973/16820 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 276111159367/908280 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * ( 17570905776/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 1193269850147/2258368 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * ( 9131195205/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 1081725401196311/15808576 )

       - 40,


    G[3, {0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/3 )

       + eps^(-2) * ( 1/2 )

       + eps^(-1) * (  - 17/36 )

       + eps * ( 151207/1296 )

       + eps^2 * ( 7382207/7776 )

       + eps^3 * ( 270229111/46656 )

       + HR[1,-1,1,om1]*eps * ( 9 )

       + HR[1,-1,1,om1]*eps^2 * ( 133/2 )

       + HR[1,-1,1,om1]*eps^3 * (  - 12991/12 )

       + HR[1,-1,1,om1] * (  - 12 )

       + HR[1,-1,1,0,om1]*eps * ( 768/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 576/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 4256/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1920/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 1440/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 10640/11 )

       + HR[1,0,1,om1]*eps * (  - 15/2 )

       + HR[1,0,1,om1]*eps^2 * (  - 665/12 )

       + HR[1,0,1,om1]*eps^3 * ( 64955/72 )

       + HR[1,0,1,om1] * ( 10 )

       + HR[1,0,1,0,om1]*eps * (  - 640/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 480/11 )

       + HR[1,0,1,0,om1]*eps^3 * ( 10640/33 )

       + HR[1,1,om1]*eps^(-1) * (  - 3/2 )

       + HR[1,1,om1]*eps * ( 611/8 )

       + HR[1,1,om1]*eps^2 * (  - 63173/48 )

       + HR[1,1,om1]*eps^3 * (  - 4336045/288 )

       + HR[1,1,om1] * ( 153/4 )

       + HR[1,1,-1,om1]*eps * ( 18 )

       + HR[1,1,-1,om1]*eps^2 * ( 133 )

       + HR[1,1,-1,om1]*eps^3 * (  - 12991/6 )

       + HR[1,1,-1,om1] * (  - 24 )

       + HR[1,1,-1,0,om1]*eps * ( 1008/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 756/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 5586/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 77840/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 19460/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 90928/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 22732/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 3312/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 2484/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 18354/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 90928/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 22732/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 34672/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 26004/29 )

       + HR[1,1,0,om1]*eps * (  - 1149/8 )

       + HR[1,1,0,om1]*eps^2 * (  - 15239/48 )

       + HR[1,1,0,om1]*eps^3 * ( 1564061/288 )

       + HR[1,1,0,om1] * ( 13 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 36549508256/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 12713063200/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 70368271/151380 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 979124771/25230 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 25426126400/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 4176/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 3132/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 23142/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 5795583176/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 5795583176/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 316784/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 79196/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 324059000/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 1767017672/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 127408/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 95556/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 5795583176/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 777957352/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 2113947352/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 36338426048/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 5418301056/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 50273672504/952749 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 629518919/454140 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 8811648499/75690 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 76067296992/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 54073152248/952749 )

       + HR[1,1,1,1,om1]*eps * ( 26143/44 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 15984147/440 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 182361367/2640 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 10400 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 7800 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 23182332704/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 8924185016/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 2203584392/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 152927684/113535 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 66219286309/302760 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 21673204224/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 133246987325/211722 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 10121551560/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 3294675900942479/53353944 )

       + 1343/216,


    G[3, {0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 19/12 )

       + eps^(-1) * (  - 115/24 )

       + eps * (  - 765/32 )

       + eps^2 * (  - 10517/192 )

       + eps^3 * (  - 76895/384 )

       + HR[1,-1,1,om1]*eps * ( 69 )

       + HR[1,-1,1,om1]*eps^2 * ( 477/2 )

       + HR[1,-1,1,om1]*eps^3 * ( 2043/4 )

       + HR[1,-1,1,om1] * ( 12 )

       + HR[1,-1,1,0,om1]*eps * (  - 768/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 4416/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 15264/11 )

       + HR[1,-1,1,1,om1]*eps * ( 1920/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 11040/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 38160/11 )

       + HR[1,0,1,om1]*eps * (  - 115/2 )

       + HR[1,0,1,om1]*eps^2 * (  - 795/4 )

       + HR[1,0,1,om1]*eps^3 * (  - 3405/8 )

       + HR[1,0,1,om1] * (  - 10 )

       + HR[1,0,1,0,om1]*eps * ( 640/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 3680/11 )

       + HR[1,0,1,0,om1]*eps^3 * ( 12720/11 )

       + HR[1,1,om1]*eps^(-1) * ( 3/2 )

       + HR[1,1,om1]*eps * (  - 411/16 )

       + HR[1,1,om1]*eps^2 * (  - 8541/32 )

       + HR[1,1,om1]*eps^3 * (  - 105759/64 )

       + HR[1,1,om1] * ( 21/8 )

       + HR[1,1,-1,om1]*eps * ( 138 )

       + HR[1,1,-1,om1]*eps^2 * ( 477 )

       + HR[1,1,-1,om1]*eps^3 * ( 2043/2 )

       + HR[1,1,-1,om1] * ( 24 )

       + HR[1,1,-1,0,om1]*eps * (  - 1008/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 5796/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 20034/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 77840/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 447580/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 90928/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 522836/87 )

       + HR[1,1,-1,1,om1]*eps * ( 3312/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 19044/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 65826/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 90928/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 522836/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 34672/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 199364/29 )

       + HR[1,1,0,om1]*eps * (  - 78 )

       + HR[1,1,0,om1]*eps^2 * (  - 220 )

       + HR[1,1,0,om1]*eps^3 * ( 123 )

       + HR[1,1,0,om1] * (  - 13 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * (  - 36549508256/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * ( 12713063200/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 70368271/151380 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 3393501479/605520 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * ( 25426126400/35287 )

       + HR[1,1,1,-1,om1]*eps * ( 4176/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 24012/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 82998/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * ( 5795583176/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * (  - 5795583176/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 316784/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 1821508/87 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * (  - 324059000/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * ( 1767017672/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 127408/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 732596/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * (  - 5795583176/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * ( 777957352/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * (  - 2113947352/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * (  - 36338426048/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * ( 5418301056/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * (  - 50273672504/952749 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 629518919/454140 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 30454216351/1816560 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * ( 76067296992/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * (  - 54073152248/952749 )

       + HR[1,1,1,1,om1]*eps * (  - 26143/44 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 4174249/880 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 7897449/1760 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 10400 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 59800 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * (  - 23182332704/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * (  - 8924185016/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * (  - 2203584392/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 152927684/113535 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 11110317151/454140 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * ( 21673204224/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 133246987325/211722 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * ( 10121551560/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 3294675900942479/53353944 )

       - 183/16,


    G[3, {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 5/3 )

       + eps^(-1) * (  - 10/3 )

       + eps * ( 508/3 )

       + eps^2 * ( 1164 )

       + HR[1,-1,1,om1]*eps * (  - 54 )

       + HR[1,-1,1,om1]*eps^2 * (  - 150 )

       + HR[1,-1,1,om1] * (  - 18 )

       + HR[1,-1,1,0,om1]*eps * ( 1152/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 3456/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 2880/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 8640/11 )

       + HR[1,0,1,om1]*eps * ( 45 )

       + HR[1,0,1,om1]*eps^2 * ( 125 )

       + HR[1,0,1,om1] * ( 15 )

       + HR[1,0,1,0,om1]*eps * (  - 960/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 2880/11 )

       + HR[1,1,om1]*eps^(-1) * ( 27/2 )

       + HR[1,1,om1]*eps * ( 225 )

       + HR[1,1,om1]*eps^2 * (  - 654 )

       + HR[1,1,om1] * ( 177/2 )

       + HR[1,1,-1,om1]*eps * (  - 108 )

       + HR[1,1,-1,om1]*eps^2 * (  - 300 )

       + HR[1,1,-1,om1] * (  - 36 )

       + HR[1,1,-1,0,om1]*eps * ( 1512/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 4536/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 38920/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 45464/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 4968/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 14904/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 45464/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 52008/29 )

       + HR[1,1,0,om1]*eps * (  - 337/4 )

       + HR[1,1,0,om1]*eps^2 * (  - 865/4 )

       + HR[1,1,0,om1] * ( 31/4 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 4320233/50460 )

       + HR[1,1,1,-1,om1]*eps * (  - 6264/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 18792/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 158392/29 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 191112/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 36984337/151380 )

       + HR[1,1,1,1,om1]*eps * (  - 217203/220 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 6544683/220 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 15600 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 209879327/151380 )

       + 12,


    G[3, {1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0}] -> 

       + eps^(-3) * (  - 2/3 )

       + eps^(-2) * (  - 10/3 )

       + eps^(-1) * (  - 40/3 )

       + eps * (  - 192 )

       + eps^2 * (  - 736 )

       + eps^3 * (  - 8576/3 )

       + HR[1,-1,1,om1]*eps * (  - 96 )

       + HR[1,-1,1,om1]*eps^2 * (  - 312 )

       + HR[1,-1,1,om1]*eps^3 * (  - 336 )

       + HR[1,-1,1,om1] * (  - 12 )

       + HR[1,-1,1,0,om1]*eps * ( 768/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 6144/11 )

       + HR[1,-1,1,0,om1]*eps^3 * ( 19968/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1920/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 15360/11 )

       + HR[1,-1,1,1,om1]*eps^3 * (  - 49920/11 )

       + HR[1,0,1,om1]*eps * ( 80 )

       + HR[1,0,1,om1]*eps^2 * ( 260 )

       + HR[1,0,1,om1]*eps^3 * ( 280 )

       + HR[1,0,1,om1] * ( 10 )

       + HR[1,0,1,0,om1]*eps * (  - 640/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 5120/11 )

       + HR[1,0,1,0,om1]*eps^3 * (  - 16640/11 )

       + HR[1,1,om1]*eps^(-1) * ( 15 )

       + HR[1,1,om1]*eps * ( 348 )

       + HR[1,1,om1]*eps^2 * ( 1836 )

       + HR[1,1,om1]*eps^3 * ( 9216 )

       + HR[1,1,om1] * ( 69 )

       + HR[1,1,-1,om1]*eps * (  - 192 )

       + HR[1,1,-1,om1]*eps^2 * (  - 624 )

       + HR[1,1,-1,om1]*eps^3 * (  - 672 )

       + HR[1,1,-1,om1] * (  - 24 )

       + HR[1,1,-1,0,om1]*eps * ( 1008/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 8064/11 )

       + HR[1,1,-1,0,om1]*eps^3 * ( 26208/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 77840/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 622720/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 90928/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 727424/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 3312/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 26496/11 )

       + HR[1,1,-1,1,om1]*eps^3 * (  - 86112/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 90928/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 727424/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 34672/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 277376/29 )

       + HR[1,1,0,om1]*eps * ( 98 )

       + HR[1,1,0,om1]*eps^2 * ( 71 )

       + HR[1,1,0,om1]*eps^3 * (  - 2678 )

       + HR[1,1,0,om1] * ( 5/2 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 36549508256/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 12713063200/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 8245351/75690 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 130893508/7569 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 25426126400/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 4176/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 33408/11 )

       + HR[1,1,1,-1,om1]*eps^3 * (  - 108576/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 5795583176/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 5795583176/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 316784/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 2534272/87 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 324059000/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 1767017672/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 127408/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 1019264/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 5795583176/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 777957352/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 2113947352/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 36338426048/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 5418301056/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 50273672504/952749 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 76105919/227070 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 1176523364/22707 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 76067296992/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 54073152248/952749 )

       + HR[1,1,1,1,om1]*eps * (  - 130811/110 )

       + HR[1,1,1,1,om1]*eps^2 * ( 1079141/110 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 313438/11 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 10400 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 83200 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 23182332704/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 8924185016/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 2203584392/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 415243001/227070 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 1998638903/22707 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 21673204224/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 66615712879/105861 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 10121551560/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 1630409806831549/26676972 )

       - 152/3,


    G[3, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0}] -> 

       + HR[1,-1,1,0,om1]*eps * ( 504/11 )

       + HR[1,-1,1,0,om1] * ( 84/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1260/11 )

       + HR[1,-1,1,1,om1] * (  - 210/11 )

       + HR[1,0,1,0,om1]*eps * (  - 420/11 )

       + HR[1,0,1,0,om1] * (  - 70/11 )

       + HR[1,1,-1,0,om1]*eps * ( 216/11 )

       + HR[1,1,-1,0,om1] * ( 36/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 3134/29 )

       + HR[1,1,-1,0,1,om1]*eps * ( 3472/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 1728/11 )

       + HR[1,1,-1,1,om1] * (  - 288/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 3472/29 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 3810/29 )

       + HR[1,1,0,om1]*eps^(-1) * ( 3 )

       + HR[1,1,0,om1]*eps * ( 84 )

       + HR[1,1,0,om1] * ( 18 )

       + HR[1,1,0,1,1,om1]*eps * (  - 945467/10092 )

       + HR[1,1,1,-1,om1]*eps * (  - 1404/11 )

       + HR[1,1,1,-1,om1] * (  - 234/11 )

       + HR[1,1,1,-1,0,om1]*eps * ( 12812/29 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 14502/29 )

       + HR[1,1,1,0,1,om1]*eps * (  - 8489599/30276 )

       + HR[1,1,1,1,om1]*eps * ( 384/11 )

       + HR[1,1,1,1,om1] * ( 64/11 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 1212 )

       + HR[1,1,1,1,0,om1]*eps * (  - 13559587/30276 ),


    G[3, {0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/3 )

       + eps^(-2) * ( 2/3 )

       + eps^(-1) * (  - 8/3 )

       + eps * (  - 644/3 )

       + eps^2 * (  - 3388/3 )

       + eps^3 * (  - 16148/3 )

       + HR[1,-1,1,om1]*eps * (  - 15 )

       + HR[1,-1,1,om1]*eps^2 * ( 411 )

       + HR[1,-1,1,om1]*eps^3 * ( 3585 )

       + HR[1,-1,1,om1] * (  - 21 )

       + HR[1,-1,1,0,om1]*eps * ( 1344/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 960/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 26304/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 3360/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 2400/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 65760/11 )

       + HR[1,0,1,om1]*eps * ( 25/2 )

       + HR[1,0,1,om1]*eps^2 * (  - 685/2 )

       + HR[1,0,1,om1]*eps^3 * (  - 5975/2 )

       + HR[1,0,1,om1] * ( 35/2 )

       + HR[1,0,1,0,om1]*eps * (  - 1120/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 800/11 )

       + HR[1,0,1,0,om1]*eps^3 * ( 21920/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 15 )

       + HR[1,1,om1]*eps * ( 969/2 )

       + HR[1,1,om1]*eps^2 * ( 7455/2 )

       + HR[1,1,om1]*eps^3 * ( 42405/2 )

       + HR[1,1,om1] * ( 21/2 )

       + HR[1,1,-1,om1]*eps * (  - 30 )

       + HR[1,1,-1,om1]*eps^2 * ( 822 )

       + HR[1,1,-1,om1]*eps^3 * ( 7170 )

       + HR[1,1,-1,om1] * (  - 42 )

       + HR[1,1,-1,0,om1]*eps * ( 1764/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 1260/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 34524/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 136220/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 97300/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 159124/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 113660/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 5796/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 4140/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 113436/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 159124/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 113660/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 60676/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 43340/29 )

       + HR[1,1,0,om1]*eps * (  - 227/8 )

       + HR[1,1,0,om1]*eps^2 * (  - 16057/8 )

       + HR[1,1,0,om1]*eps^3 * (  - 125675/8 )

       + HR[1,1,0,om1] * ( 539/8 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 9137377064/15123 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 3178265800/5041 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 4127603897/302760 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 3705394271/302760 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 6356531600/5041 )

       + HR[1,1,1,-1,om1]*eps * (  - 7308/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 5220/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 143028/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 1448895794/5041 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 1448895794/5041 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 554372/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 395980/87 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 567103250/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 3092280926/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 222964/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 159260/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 1448895794/5041 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 194489338/15123 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 528486838/5041 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 9041052272/5041 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 9438472608/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 12568418126/136107 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 37135150753/908280 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 33358037239/908280 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 18973270008/5041 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 14302264382/136107 )

       + HR[1,1,1,1,om1]*eps * ( 2860097/220 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 616988/55 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 9657409/22 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 18200 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 13000 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 5795583176/5041 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 2231046254/5041 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 550896098/5041 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 68054418517/908280 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 64384154101/908280 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 37753890432/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 34174653869/30246 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 2530387890/5041 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 260627395547957/1905498 )

       - 100/3,


    G[3, {1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 2 )

       + eps^(-1) * (  - 28/3 )

       + eps * (  - 496/3 )

       + eps^2 * (  - 672 )

       + HR[1,-1,1,om1]*eps * (  - 12 )

       + HR[1,-1,1,om1]*eps^2 * ( 264 )

       + HR[1,-1,1,om1] * (  - 18 )

       + HR[1,-1,1,0,om1]*eps * ( 1152/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 768/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 2880/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 1920/11 )

       + HR[1,0,1,om1]*eps * ( 10 )

       + HR[1,0,1,om1]*eps^2 * (  - 220 )

       + HR[1,0,1,om1] * ( 15 )

       + HR[1,0,1,0,om1]*eps * (  - 960/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 640/11 )

       + HR[1,1,om1]*eps^(-1) * ( 9/2 )

       + HR[1,1,om1]*eps * ( 510 )

       + HR[1,1,om1]*eps^2 * ( 2652 )

       + HR[1,1,om1] * ( 75 )

       + HR[1,1,-1,om1]*eps * (  - 24 )

       + HR[1,1,-1,om1]*eps^2 * ( 528 )

       + HR[1,1,-1,om1] * (  - 36 )

       + HR[1,1,-1,0,om1]*eps * ( 1512/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 1008/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 38920/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 45464/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 4968/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 3312/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 45464/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 52008/29 )

       + HR[1,1,0,om1]*eps * (  - 197/2 )

       + HR[1,1,0,om1]*eps^2 * (  - 1513 )

       + HR[1,1,0,om1] * ( 145/4 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 216833269/25230 )

       + HR[1,1,1,-1,om1]*eps * (  - 6264/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 4176/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 158392/29 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 191112/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 1950550541/75690 )

       + HR[1,1,1,1,om1]*eps * ( 1516089/220 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 2557301/110 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 15600 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 7078832773/151380 )

       - 40,


    G[3, {0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1 )

       + eps^(-2) * ( 3 )

       + eps^(-1) * ( 5/2 )

       + eps * (  - 1057/8 )

       + eps^2 * (  - 9387/16 )

       + eps^3 * (  - 70465/32 )

       + HR[1,-1,1,om1]*eps * (  - 27/2 )

       + HR[1,-1,1,om1]*eps^2 * ( 315/4 )

       + HR[1,-1,1,om1]*eps^3 * ( 5265/8 )

       + HR[1,-1,1,om1] * (  - 9 )

       + HR[1,-1,1,0,om1]*eps * ( 468/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 702/11 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 4095/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1170/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 1755/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 20475/22 )

       + HR[1,0,1,om1]*eps * ( 45/4 )

       + HR[1,0,1,om1]*eps^2 * (  - 525/8 )

       + HR[1,0,1,om1]*eps^3 * (  - 8775/16 )

       + HR[1,0,1,om1] * ( 15/2 )

       + HR[1,0,1,0,om1]*eps * (  - 390/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 585/11 )

       + HR[1,0,1,0,om1]*eps^3 * ( 6825/22 )

       + HR[1,1,om1]*eps^(-1) * (  - 18 )

       + HR[1,1,om1]*eps * ( 855/8 )

       + HR[1,1,om1]*eps^2 * ( 17145/16 )

       + HR[1,1,om1]*eps^3 * ( 169659/32 )

       + HR[1,1,om1] * (  - 135/4 )

       + HR[1,1,-1,om1]*eps * (  - 27 )

       + HR[1,1,-1,om1]*eps^2 * ( 315/2 )

       + HR[1,1,-1,om1]*eps^3 * ( 5265/4 )

       + HR[1,1,-1,om1] * (  - 18 )

       + HR[1,1,-1,0,om1]*eps * ( 540/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 810/11 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 4725/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 7460/29 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 11190/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 9136/29 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 13704/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 1944/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 2916/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 17010/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 9136/29 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 13704/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 10812/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 16218/29 )

       + HR[1,1,0,om1]*eps * ( 855/16 )

       + HR[1,1,0,om1]*eps^2 * (  - 10935/32 )

       + HR[1,1,0,om1]*eps^3 * (  - 178965/64 )

       + HR[1,1,0,om1] * ( 297/8 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 2161165598/35287 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 2254685862/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 156953131/50460 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 78263981/16820 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 4509371724/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 2322/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 3483/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 40635/22 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 1029705945/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 1029705945/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 32024/29 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 48036/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 56584995/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 103345127/5041 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 40404/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 60606/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 1029705945/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 36945259/35287 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 364266183/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 6402656868/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 954745380/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 2957578349/317583 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 1412092139/151380 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 704132809/50460 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 13447275246/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 3442617905/317583 )

       + HR[1,1,1,1,om1]*eps * ( 227613/44 )

       + HR[1,1,1,1,om1]*eps^2 * ( 1732491/220 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 3907047/88 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 3336 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 5004 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 4118823780/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 1626971775/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 336953769/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 5214255877/302760 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 5199288049/201840 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 3818981520/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 65261952043/564592 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 1957892985/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 533288359395115/35569296 )

       - 75/4,


    G[3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/2 )

       + eps^(-2) * (  - 3 )

       + eps^(-1) * (  - 25/2 )

       + eps * (  - 301/2 )

       + eps^2 * (  - 483 )

       + HR[1,-1,1,om1]*eps * (  - 12 )

       + HR[1,-1,1,om1]*eps^2 * ( 42 )

       + HR[1,-1,1,om1] * (  - 6 )

       + HR[1,-1,1,0,om1]*eps * ( 312/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 624/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 780/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 1560/11 )

       + HR[1,0,1,om1]*eps * ( 10 )

       + HR[1,0,1,om1]*eps^2 * (  - 35 )

       + HR[1,0,1,om1] * ( 5 )

       + HR[1,0,1,0,om1]*eps * (  - 260/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 520/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 3/4 )

       + HR[1,1,om1]*eps * ( 693/4 )

       + HR[1,1,om1]*eps^2 * ( 1833/2 )

       + HR[1,1,om1] * ( 39/2 )

       + HR[1,1,-1,om1]*eps * (  - 24 )

       + HR[1,1,-1,om1]*eps^2 * ( 84 )

       + HR[1,1,-1,om1] * (  - 12 )

       + HR[1,1,-1,0,om1]*eps * ( 360/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 720/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 14920/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 18272/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 1296/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 2592/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 18272/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 7208/29 )

       + HR[1,1,0,om1]*eps * ( 32 )

       + HR[1,1,0,om1]*eps^2 * (  - 431/2 )

       + HR[1,1,0,om1] * ( 41/2 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 542654227/302760 )

       + HR[1,1,1,-1,om1]*eps * (  - 1548/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 3096/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 64048/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 26936/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 4881943883/908280 )

       + HR[1,1,1,1,om1]*eps * ( 1102511/440 )

       + HR[1,1,1,1,om1]*eps^2 * ( 138649/44 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 2224 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 1127031334/113535 )

       - 45,


    G[3, {0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 2/3 )

       + eps^(-2) * (  - 7/3 )

       + eps^(-1) * ( 4/3 )

       + eps * ( 1406/3 )

       + eps^2 * ( 2622 )

       + eps^3 * ( 38494/3 )

       + HR[-1,-1,-1,1,-1,1,om1]*eps^3 * ( 368 )

       + HR[-1,-1,-1,1,0,1,om1]*eps^3 * (  - 920/3 )

       + HR[-1,-1,-1,1,1,-1,om1]*eps^3 * ( 736 )

       + HR[-1,-1,-1,1,1,0,om1]*eps^3 * (  - 7222/3 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * ( 92 )

       + HR[-1,-1,1,-1,1,om1]*eps^3 * ( 84 )

       + HR[-1,-1,1,-1,1,-1,om1]*eps^3 * ( 368 )

       + HR[-1,-1,1,-1,1,0,om1]*eps^3 * (  - 35374/11 )

       + HR[-1,-1,1,-1,1,1,om1]*eps^3 * ( 15824/11 )

       + HR[-1,-1,1,0,-1,1,om1]*eps^3 * ( 920/3 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * (  - 230/3 )

       + HR[-1,-1,1,0,1,om1]*eps^3 * (  - 70 )

       + HR[-1,-1,1,0,1,-1,om1]*eps^3 * ( 920/3 )

       + HR[-1,-1,1,0,1,0,om1]*eps^3 * ( 92000/99 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * ( 184 )

       + HR[-1,-1,1,1,-1,om1]*eps^3 * ( 168 )

       + HR[-1,-1,1,1,-1,0,om1]*eps^3 * (  - 34822/11 )

       + HR[-1,-1,1,1,-1,1,om1]*eps^3 * ( 23552/11 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * (  - 3611/6 )

       + HR[-1,-1,1,1,0,om1]*eps^3 * (  - 1099/2 )

       + HR[-1,-1,1,1,0,-1,om1]*eps^3 * ( 3082/3 )

       + HR[-1,-1,1,1,1,-1,om1]*eps^3 * ( 23184/11 )

       + HR[-1,-1,1,1,1,1,om1]*eps^3 * (  - 84258844/495 )

       + HR[-1,1,-1,-1,1,-1,om1]*eps^3 * ( 368 )

       + HR[-1,1,-1,-1,1,1,om1]*eps^3 * (  - 6601 )

       + HR[-1,1,-1,1,om1]*eps * ( 23 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 21 )

       + HR[-1,1,-1,1,om1]*eps^3 * (  - 510 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * ( 92 )

       + HR[-1,1,-1,1,-1,om1]*eps^3 * ( 84 )

       + HR[-1,1,-1,1,-1,1,om1]*eps^3 * (  - 62031/11 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * (  - 17687/22 )

       + HR[-1,1,-1,1,0,om1]*eps^3 * (  - 16149/22 )

       + HR[-1,1,-1,1,0,1,om1]*eps^3 * (  - 93817/99 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * ( 3956/11 )

       + HR[-1,1,-1,1,1,om1]*eps^3 * ( 3612/11 )

       + HR[-1,1,-1,1,1,-1,om1]*eps^3 * (  - 59547/11 )

       + HR[-1,1,-1,1,1,0,om1]*eps^3 * (  - 109043/18 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * ( 230/3 )

       + HR[-1,1,0,-1,1,om1]*eps^3 * ( 70 )

       + HR[-1,1,0,-1,1,0,om1]*eps^3 * (  - 88435/33 )

       + HR[-1,1,0,1,om1]*eps * (  - 115/6 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 35/2 )

       + HR[-1,1,0,1,om1]*eps^3 * ( 425 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * ( 230/3 )

       + HR[-1,1,0,1,-1,om1]*eps^3 * ( 70 )

       + HR[-1,1,0,1,-1,0,om1]*eps^3 * (  - 87055/33 )

       + HR[-1,1,0,1,-1,1,om1]*eps^3 * (  - 7130/33 )

       + HR[-1,1,0,1,0,om1]*eps^2 * ( 23000/99 )

       + HR[-1,1,0,1,0,om1]*eps^3 * ( 7000/33 )

       + HR[-1,1,0,1,0,-1,om1]*eps^3 * ( 5405/9 )

       + HR[-1,1,0,1,1,-1,om1]*eps^3 * (  - 14260/33 )

       + HR[-1,1,0,1,1,1,om1]*eps^3 * (  - 10512449/99 )

       + HR[-1,1,1,-1,om1]*eps * ( 46 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 42 )

       + HR[-1,1,1,-1,om1]*eps^3 * (  - 1020 )

       + HR[-1,1,1,-1,-1,1,om1]*eps^3 * (  - 330280/33 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * (  - 17411/22 )

       + HR[-1,1,1,-1,0,om1]*eps^3 * (  - 15897/22 )

       + HR[-1,1,1,-1,0,0,om1]*eps^3 * ( 979249334/35235 )

       + HR[-1,1,1,-1,0,1,om1]*eps^3 * (  - 13562027648/387585 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * ( 5888/11 )

       + HR[-1,1,1,-1,1,om1]*eps^3 * ( 5376/11 )

       + HR[-1,1,1,-1,1,-1,om1]*eps^3 * (  - 314272/33 )

       + HR[-1,1,1,-1,1,0,om1]*eps^3 * (  - 17398214783/387585 )

       + HR[-1,1,1,-1,1,1,om1]*eps^3 * ( 2467670023/11745 )

       + HR[-1,1,1,0,om1]*eps * (  - 3611/24 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 1099/8 )

       + HR[-1,1,1,0,om1]*eps^3 * ( 13345/4 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * ( 1541/6 )

       + HR[-1,1,1,0,-1,om1]*eps^3 * ( 469/2 )

       + HR[-1,1,1,0,-1,-1,om1]*eps^3 * ( 414 )

       + HR[-1,1,1,0,1,-1,om1]*eps^3 * (  - 96163/66 )

       + HR[-1,1,1,0,1,1,om1]*eps^3 * (  - 10939292028167/134879580 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * ( 5796/11 )

       + HR[-1,1,1,1,-1,om1]*eps^3 * ( 5292/11 )

       + HR[-1,1,1,1,-1,-1,om1]*eps^3 * (  - 112447/11 )

       + HR[-1,1,1,1,-1,0,om1]*eps^3 * (  - 19887657733/155034 )

       + HR[-1,1,1,1,-1,1,om1]*eps^3 * ( 62107005593/129195 )

       + HR[-1,1,1,1,0,-1,om1]*eps^3 * (  - 404317/66 )

       + HR[-1,1,1,1,0,1,om1]*eps^3 * ( 593276694263/7357068 )

       + HR[-1,1,1,1,1,om1]*eps^2 * (  - 21064711/495 )

       + HR[-1,1,1,1,1,om1]*eps^3 * (  - 6410999/165 )

       + HR[-1,1,1,1,1,-1,om1]*eps^3 * ( 3708736522/4455 )

       + HR[-1,1,1,1,1,0,om1]*eps^3 * ( 238781254021369/809277480 )

       + HR[1,-1,-1,-1,1,-1,om1]*eps^3 * ( 368 )

       + HR[1,-1,-1,-1,1,1,om1]*eps^3 * (  - 6601 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * ( 92 )

       + HR[1,-1,-1,1,-1,om1]*eps^3 * ( 84 )

       + HR[1,-1,-1,1,-1,1,om1]*eps^3 * (  - 62823/11 )

       + HR[1,-1,-1,1,0,1,om1]*eps^3 * (  - 87877/99 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * (  - 6601/4 )

       + HR[1,-1,-1,1,1,om1]*eps^3 * (  - 6027/4 )

       + HR[1,-1,-1,1,1,-1,om1]*eps^3 * (  - 61131/11 )

       + HR[1,-1,-1,1,1,0,om1]*eps^3 * (  - 100565/18 )

       + HR[1,-1,0,1,-1,1,om1]*eps^3 * (  - 1096/3 )

       + HR[1,-1,0,1,1,-1,om1]*eps^3 * (  - 2192/3 )

       + HR[1,-1,1,om1]*eps * ( 45 )

       + HR[1,-1,1,om1]*eps^2 * (  - 423 )

       + HR[1,-1,1,om1]*eps^3 * (  - 4277 )

       + HR[1,-1,1,om1] * ( 26 )

       + HR[1,-1,1,-1,om1]*eps * ( 23 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 21 )

       + HR[1,-1,1,-1,om1]*eps^3 * (  - 510 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * (  - 62823/44 )

       + HR[1,-1,1,-1,1,om1]*eps^3 * (  - 65349/44 )

       + HR[1,-1,1,-1,1,-1,om1]*eps^3 * ( 4544/11 )

       + HR[1,-1,1,-1,1,0,om1]*eps^3 * (  - 7834876/363 )

       + HR[1,-1,1,-1,1,1,om1]*eps^3 * ( 1025901509/5445 )

       + HR[1,-1,1,0,om1]*eps * (  - 24671/88 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 16845/88 )

       + HR[1,-1,1,0,om1]*eps^3 * ( 313719/44 )

       + HR[1,-1,1,0,-1,1,om1]*eps^3 * (  - 564760/99 )

       + HR[1,-1,1,0,1,om1]*eps^2 * (  - 87877/396 )

       + HR[1,-1,1,0,1,om1]*eps^3 * (  - 6773/132 )

       + HR[1,-1,1,0,1,-1,om1]*eps^3 * (  - 1447565/198 )

       + HR[1,-1,1,0,1,0,om1]*eps^3 * ( 45824470/3267 )

       + HR[1,-1,1,1,om1]*eps * ( 6343/22 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 2241/22 )

       + HR[1,-1,1,1,om1]*eps^3 * (  - 95445/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * (  - 61131/44 )

       + HR[1,-1,1,1,-1,om1]*eps^3 * (  - 71793/44 )

       + HR[1,-1,1,1,-1,-1,om1]*eps^3 * ( 323219/33 )

       + HR[1,-1,1,1,-1,0,om1]*eps^3 * (  - 454474994441/8526870 )

       + HR[1,-1,1,1,-1,1,om1]*eps^3 * ( 545271435607/1421145 )

       + HR[1,-1,1,1,0,om1]*eps^2 * (  - 100565/72 )

       + HR[1,-1,1,1,0,om1]*eps^3 * (  - 2101/24 )

       + HR[1,-1,1,1,0,-1,om1]*eps^3 * (  - 1330331/66 )

       + HR[1,-1,1,1,1,-1,om1]*eps^3 * ( 861853409572/1421145 )

       + HR[1,-1,1,1,1,1,om1]*eps^3 * ( 95614659343754929/89020522800 )

       + HR[1,0,-1,1,om1]*eps * ( 115/6 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 35/2 )

       + HR[1,0,-1,1,om1]*eps^3 * (  - 425 )

       + HR[1,0,-1,1,-1,1,om1]*eps^3 * ( 60 )

       + HR[1,0,-1,1,0,om1]*eps^2 * (  - 88435/132 )

       + HR[1,0,-1,1,0,om1]*eps^3 * (  - 26915/44 )

       + HR[1,0,-1,1,1,-1,om1]*eps^3 * ( 120 )

       + HR[1,0,-1,1,1,1,om1]*eps^3 * (  - 1545 )

       + HR[1,0,1,om1]*eps * (  - 75/2 )

       + HR[1,0,1,om1]*eps^2 * ( 705/2 )

       + HR[1,0,1,om1]*eps^3 * ( 21385/6 )

       + HR[1,0,1,om1] * (  - 65/3 )

       + HR[1,0,1,-1,om1]*eps * ( 115/6 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 35/2 )

       + HR[1,0,1,-1,om1]*eps^3 * (  - 425 )

       + HR[1,0,1,-1,-1,1,om1]*eps^3 * (  - 825700/99 )

       + HR[1,0,1,-1,0,om1]*eps^2 * (  - 87055/132 )

       + HR[1,0,1,-1,0,om1]*eps^3 * (  - 26495/44 )

       + HR[1,0,1,-1,1,om1]*eps^2 * (  - 2575/66 )

       + HR[1,0,1,-1,1,om1]*eps^3 * ( 2545/22 )

       + HR[1,0,1,-1,1,-1,om1]*eps^3 * (  - 819760/99 )

       + HR[1,0,1,-1,1,0,om1]*eps^3 * ( 10978040/1089 )

       + HR[1,0,1,-1,1,1,om1]*eps^3 * (  - 20127895169/284229 )

       + HR[1,0,1,0,om1]*eps * ( 24595/198 )

       + HR[1,0,1,0,om1]*eps^2 * ( 3935/66 )

       + HR[1,0,1,0,om1]*eps^3 * (  - 116015/33 )

       + HR[1,0,1,0,-1,om1]*eps^2 * ( 5405/36 )

       + HR[1,0,1,0,-1,om1]*eps^3 * ( 1645/12 )

       + HR[1,0,1,0,-1,-1,om1]*eps^3 * ( 345 )

       + HR[1,0,1,0,1,1,om1]*eps^3 * ( 86355117030563/1780410456 )

       + HR[1,0,1,1,-1,om1]*eps^2 * (  - 2575/33 )

       + HR[1,0,1,1,-1,om1]*eps^3 * ( 2545/11 )

       + HR[1,0,1,1,-1,-1,om1]*eps^3 * (  - 1651400/99 )

       + HR[1,0,1,1,-1,0,om1]*eps^3 * (  - 9906008248/2558061 )

       + HR[1,0,1,1,-1,1,om1]*eps^3 * (  - 81324935575/852687 )

       + HR[1,0,1,1,0,1,om1]*eps^3 * ( 3826196305456243/21364925472 )

       + HR[1,0,1,1,1,om1]*eps^2 * (  - 2666351/99 )

       + HR[1,0,1,1,1,om1]*eps^3 * (  - 940069/33 )

       + HR[1,0,1,1,1,-1,om1]*eps^3 * (  - 21380383873/284229 )

       + HR[1,0,1,1,1,0,om1]*eps^3 * ( 8251442061503611/21364925472 )

       + HR[1,1,om1]*eps^(-1) * ( 30 )

       + HR[1,1,om1]*eps * (  - 1425/2 )

       + HR[1,1,om1]*eps^2 * (  - 13149/2 )

       + HR[1,1,om1]*eps^3 * (  - 78279/2 )

       + HR[1,1,om1] * ( 33 )

       + HR[1,1,-1,om1]*eps * ( 90 )

       + HR[1,1,-1,om1]*eps^2 * (  - 846 )

       + HR[1,1,-1,om1]*eps^3 * (  - 8554 )

       + HR[1,1,-1,om1] * ( 52 )

       + HR[1,1,-1,-1,-1,1,om1]*eps^3 * ( 330280/33 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * (  - 83758/33 )

       + HR[1,1,-1,-1,1,om1]*eps^3 * (  - 29486/11 )

       + HR[1,1,-1,-1,1,-1,om1]*eps^3 * ( 341536/33 )

       + HR[1,1,-1,-1,1,0,om1]*eps^3 * (  - 12855127/363 )

       + HR[1,1,-1,-1,1,1,om1]*eps^3 * ( 1166696939/5445 )

       + HR[1,1,-1,0,om1]*eps * (  - 25835/88 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 20721/88 )

       + HR[1,1,-1,0,om1]*eps^3 * ( 314499/44 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 527313157/70470 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 164341133/23490 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 3634970582/387585 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 1100675638/129195 )

       + HR[1,1,-1,0,1,-1,om1]*eps^3 * (  - 115867/66 )

       + HR[1,1,-1,1,om1]*eps * ( 5144/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 2208/11 )

       + HR[1,1,-1,1,om1]*eps^3 * (  - 151224/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * (  - 80944/33 )

       + HR[1,1,-1,1,-1,om1]*eps^3 * (  - 32624/11 )

       + HR[1,1,-1,1,-1,-1,om1]*eps^3 * ( 983779/33 )

       + HR[1,1,-1,1,-1,0,om1]*eps^3 * (  - 131488734983/8526870 )

       + HR[1,1,-1,1,-1,1,om1]*eps^3 * ( 95167251763/284229 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 18057474593/1550340 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 4402056577/516780 )

       + HR[1,1,-1,1,0,-1,om1]*eps^3 * (  - 4360219/198 )

       + HR[1,1,-1,1,0,1,om1]*eps^3 * (  - 396552514458701/2225513070 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 2509700923/46980 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 786427547/15660 )

       + HR[1,1,-1,1,1,-1,om1]*eps^3 * ( 121997076142/284229 )

       + HR[1,1,-1,1,1,0,om1]*eps^3 * (  - 4032272102907473/8902052280
          )

       + HR[1,1,-1,1,1,1,om1]*eps^3 * ( 133607999268693619/44510261400
          )

       + HR[1,1,0,om1]*eps * (  - 511/8 )

       + HR[1,1,0,om1]*eps^2 * ( 24079/8 )

       + HR[1,1,0,om1]*eps^3 * ( 619307/24 )

       + HR[1,1,0,om1] * (  - 653/6 )

       + HR[1,1,0,-1,om1]*eps * ( 1541/24 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 469/8 )

       + HR[1,1,0,-1,om1]*eps^3 * (  - 5695/4 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * ( 207/2 )

       + HR[1,1,0,-1,-1,om1]*eps^3 * ( 189/2 )

       + HR[1,1,0,-1,-1,-1,om1]*eps^3 * ( 414 )

       + HR[1,1,0,-1,1,-1,om1]*eps^3 * (  - 59723/66 )

       + HR[1,1,0,-1,1,1,om1]*eps^3 * (  - 2992221535217/134879580 )

       + HR[1,1,0,1,-1,om1]*eps^2 * (  - 93589/264 )

       + HR[1,1,0,1,-1,om1]*eps^3 * (  - 19829/88 )

       + HR[1,1,0,1,-1,-1,om1]*eps^3 * (  - 3096727/198 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * (  - 101463346589281447211501/
         14135702346196200 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * ( 68141475394613569001549/
         9423801564130800 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 18408481039063/1079036640 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 16401440726519/359678880 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * ( 34024715686746561749563/
         2355950391032700 )

       + HR[1,1,1,-1,om1]*eps * ( 11835/22 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 6525/22 )

       + HR[1,1,1,-1,om1]*eps^3 * (  - 167337/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * (  - 117199/44 )

       + HR[1,1,1,-1,-1,om1]*eps^3 * (  - 154941/44 )

       + HR[1,1,1,-1,-1,-1,om1]*eps^3 * ( 548113/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * ( 16558425406695476966441/
         4711900782065400 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * (  - 15161269173692040452021/
         4711900782065400 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 21087394579/620136 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 5810370035/206712 )

       + HR[1,1,1,-1,0,-1,om1]*eps^3 * ( 44783831920523/899197200 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * (  - 35261331136802256781/
         24930691968600 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * ( 1027439643463535073341/
         504846512364150 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 63782139053/516780 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 20164293037/172260 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * (  - 15318389452137516093821/
         4711900782065400 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 11664042938580303790847/
         14135702346196200 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 41428935175892115954211/
         9423801564130800 )

       + HR[1,1,1,0,-1,om1]*eps^2 * (  - 420355/264 )

       + HR[1,1,1,0,-1,om1]*eps^3 * (  - 181859/88 )

       + HR[1,1,1,0,-1,-1,om1]*eps^3 * (  - 269305/198 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * (  - 100621937136461257440989/
         4711900782065400 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * ( 9790765865581309978363/
         448752455434800 )

       + HR[1,1,1,0,0,-1,om1]*eps^3 * (  - 72605803488931/647421984 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * (  - 551469222509468711841451/
         407108227570450560 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 9108185985179/294282720 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 4926410845637/98094240 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * ( 11358569595739202111237/
         261772265670300 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * (  - 4436827236398890815366911/
         2035541137852252800 )

       + HR[1,1,1,1,om1]*eps * (  - 76381271/3960 )

       + HR[1,1,1,1,om1]*eps^2 * ( 185443/264 )

       + HR[1,1,1,1,om1]*eps^3 * ( 423933541/660 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 1922066441/8910 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 611138569/2970 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * (  - 16475178672016634472521/
         1177975195516350 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * (  - 33267316724806341326159/
         4711900782065400 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 74530499403010690242503/
         9423801564130800 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 3791322909335/40463874 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 16023368254183/269759160 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * ( 671569603090585429921/
         7737111300600 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 13718045625786423326138479/
         904684950156556800 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * ( 1588594635032079941627/
         78531679701090 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 6713170653885362766630177761/
         5181377441805734400 )

       + 62,


    G[3, {0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 2 )

       + eps^(-1) * (  - 28/3 )

       + eps * (  - 496/3 )

       + eps^2 * (  - 672 )

       + eps^3 * (  - 8128/3 )

       + HR[-1,-1,-1,1,-1,1,om1]*eps^3 * (  - 64 )

       + HR[-1,-1,-1,1,0,1,om1]*eps^3 * ( 160/3 )

       + HR[-1,-1,-1,1,1,-1,om1]*eps^3 * (  - 128 )

       + HR[-1,-1,-1,1,1,0,om1]*eps^3 * ( 1256/3 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 16 )

       + HR[-1,-1,1,-1,1,om1]*eps^3 * (  - 136 )

       + HR[-1,-1,1,-1,1,-1,om1]*eps^3 * (  - 64 )

       + HR[-1,-1,1,-1,1,0,om1]*eps^3 * ( 6152/11 )

       + HR[-1,-1,1,-1,1,1,om1]*eps^3 * (  - 2752/11 )

       + HR[-1,-1,1,0,-1,1,om1]*eps^3 * (  - 160/3 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 40/3 )

       + HR[-1,-1,1,0,1,om1]*eps^3 * ( 340/3 )

       + HR[-1,-1,1,0,1,-1,om1]*eps^3 * (  - 160/3 )

       + HR[-1,-1,1,0,1,0,om1]*eps^3 * (  - 16000/99 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 32 )

       + HR[-1,-1,1,1,-1,om1]*eps^3 * (  - 272 )

       + HR[-1,-1,1,1,-1,0,om1]*eps^3 * ( 6056/11 )

       + HR[-1,-1,1,1,-1,1,om1]*eps^3 * (  - 4096/11 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 314/3 )

       + HR[-1,-1,1,1,0,om1]*eps^3 * ( 2669/3 )

       + HR[-1,-1,1,1,0,-1,om1]*eps^3 * (  - 536/3 )

       + HR[-1,-1,1,1,1,-1,om1]*eps^3 * (  - 4032/11 )

       + HR[-1,-1,1,1,1,1,om1]*eps^3 * ( 14653712/495 )

       + HR[-1,1,-1,-1,1,-1,om1]*eps^3 * (  - 64 )

       + HR[-1,1,-1,-1,1,1,om1]*eps^3 * ( 1148 )

       + HR[-1,1,-1,1,om1]*eps * (  - 4 )

       + HR[-1,1,-1,1,om1]*eps^2 * (  - 34 )

       + HR[-1,1,-1,1,om1]*eps^3 * (  - 120 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 16 )

       + HR[-1,1,-1,1,-1,om1]*eps^3 * (  - 136 )

       + HR[-1,1,-1,1,-1,1,om1]*eps^3 * ( 10788/11 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 1538/11 )

       + HR[-1,1,-1,1,0,om1]*eps^3 * ( 13073/11 )

       + HR[-1,1,-1,1,0,1,om1]*eps^3 * ( 16316/99 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 688/11 )

       + HR[-1,1,-1,1,1,om1]*eps^3 * (  - 5848/11 )

       + HR[-1,1,-1,1,1,-1,om1]*eps^3 * ( 10356/11 )

       + HR[-1,1,-1,1,1,0,om1]*eps^3 * ( 9482/9 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 40/3 )

       + HR[-1,1,0,-1,1,om1]*eps^3 * (  - 340/3 )

       + HR[-1,1,0,-1,1,0,om1]*eps^3 * ( 15380/33 )

       + HR[-1,1,0,1,om1]*eps * ( 10/3 )

       + HR[-1,1,0,1,om1]*eps^2 * ( 85/3 )

       + HR[-1,1,0,1,om1]*eps^3 * ( 100 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 40/3 )

       + HR[-1,1,0,1,-1,om1]*eps^3 * (  - 340/3 )

       + HR[-1,1,0,1,-1,0,om1]*eps^3 * ( 15140/33 )

       + HR[-1,1,0,1,-1,1,om1]*eps^3 * ( 1240/33 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 4000/99 )

       + HR[-1,1,0,1,0,om1]*eps^3 * (  - 34000/99 )

       + HR[-1,1,0,1,0,-1,om1]*eps^3 * (  - 940/9 )

       + HR[-1,1,0,1,1,-1,om1]*eps^3 * ( 2480/33 )

       + HR[-1,1,0,1,1,1,om1]*eps^3 * ( 1828252/99 )

       + HR[-1,1,1,-1,om1]*eps * (  - 8 )

       + HR[-1,1,1,-1,om1]*eps^2 * (  - 68 )

       + HR[-1,1,1,-1,om1]*eps^3 * (  - 240 )

       + HR[-1,1,1,-1,-1,1,om1]*eps^3 * ( 57440/33 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 1514/11 )

       + HR[-1,1,1,-1,0,om1]*eps^3 * ( 12869/11 )

       + HR[-1,1,1,-1,0,0,om1]*eps^3 * (  - 170304232/35235 )

       + HR[-1,1,1,-1,0,1,om1]*eps^3 * ( 2358613504/387585 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 1024/11 )

       + HR[-1,1,1,-1,1,om1]*eps^3 * (  - 8704/11 )

       + HR[-1,1,1,-1,1,-1,om1]*eps^3 * ( 54656/33 )

       + HR[-1,1,1,-1,1,0,om1]*eps^3 * ( 3025776484/387585 )

       + HR[-1,1,1,-1,1,1,om1]*eps^3 * (  - 429160004/11745 )

       + HR[-1,1,1,0,om1]*eps * ( 157/6 )

       + HR[-1,1,1,0,om1]*eps^2 * ( 2669/12 )

       + HR[-1,1,1,0,om1]*eps^3 * ( 785 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 134/3 )

       + HR[-1,1,1,0,-1,om1]*eps^3 * (  - 1139/3 )

       + HR[-1,1,1,0,-1,-1,om1]*eps^3 * (  - 72 )

       + HR[-1,1,1,0,1,-1,om1]*eps^3 * ( 8362/33 )

       + HR[-1,1,1,0,1,1,om1]*eps^3 * ( 475621392529/33719895 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 1008/11 )

       + HR[-1,1,1,1,-1,om1]*eps^3 * (  - 8568/11 )

       + HR[-1,1,1,1,-1,-1,om1]*eps^3 * ( 19556/11 )

       + HR[-1,1,1,1,-1,0,om1]*eps^3 * ( 1729361542/77517 )

       + HR[-1,1,1,1,-1,1,om1]*eps^3 * (  - 10801218364/129195 )

       + HR[-1,1,1,1,0,-1,om1]*eps^3 * ( 35158/33 )

       + HR[-1,1,1,1,0,1,om1]*eps^3 * (  - 25794638881/1839267 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/495 )

       + HR[-1,1,1,1,1,om1]*eps^3 * ( 31139138/495 )

       + HR[-1,1,1,1,1,-1,om1]*eps^3 * (  - 644997656/4455 )

       + HR[-1,1,1,1,1,0,om1]*eps^3 * (  - 10381793653103/202319370 )

       + HR[1,-1,-1,-1,1,-1,om1]*eps^3 * (  - 64 )

       + HR[1,-1,-1,-1,1,1,om1]*eps^3 * ( 1148 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 16 )

       + HR[1,-1,-1,1,-1,om1]*eps^3 * (  - 136 )

       + HR[1,-1,-1,1,-1,1,om1]*eps^3 * ( 11844/11 )

       + HR[1,-1,-1,1,0,1,om1]*eps^3 * ( 8396/99 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 287 )

       + HR[1,-1,-1,1,1,om1]*eps^3 * ( 4879/2 )

       + HR[1,-1,-1,1,1,-1,om1]*eps^3 * ( 12468/11 )

       + HR[1,-1,-1,1,1,0,om1]*eps^3 * ( 3830/9 )

       + HR[1,-1,0,1,-1,1,om1]*eps^3 * ( 128/3 )

       + HR[1,-1,0,1,1,-1,om1]*eps^3 * ( 256/3 )

       + HR[1,-1,1,om1]*eps * ( 8 )

       + HR[1,-1,1,om1]*eps^2 * ( 72 )

       + HR[1,-1,1,om1]*eps^3 * ( 544 )

       + HR[1,-1,1,om1] * ( 2 )

       + HR[1,-1,1,-1,om1]*eps * (  - 4 )

       + HR[1,-1,1,-1,om1]*eps^2 * (  - 34 )

       + HR[1,-1,1,-1,om1]*eps^3 * (  - 120 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 2961/11 )

       + HR[1,-1,1,-1,1,om1]*eps^3 * ( 49281/22 )

       + HR[1,-1,1,-1,1,-1,om1]*eps^3 * ( 128/11 )

       + HR[1,-1,1,-1,1,0,om1]*eps^3 * ( 1074368/363 )

       + HR[1,-1,1,-1,1,1,om1]*eps^3 * (  - 175762732/5445 )

       + HR[1,-1,1,0,om1]*eps * (  - 23/22 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 3401/44 )

       + HR[1,-1,1,0,om1]*eps^3 * (  - 969/11 )

       + HR[1,-1,1,0,-1,1,om1]*eps^3 * ( 103040/99 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 2099/99 )

       + HR[1,-1,1,0,1,om1]*eps^3 * ( 43603/198 )

       + HR[1,-1,1,0,1,-1,om1]*eps^3 * ( 128630/99 )

       + HR[1,-1,1,0,1,0,om1]*eps^3 * (  - 7105160/3267 )

       + HR[1,-1,1,1,om1]*eps * ( 818/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 4583/11 )

       + HR[1,-1,1,1,om1]*eps^3 * ( 26100/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 3117/11 )

       + HR[1,-1,1,1,-1,om1]*eps^3 * ( 50877/22 )

       + HR[1,-1,1,1,-1,-1,om1]*eps^3 * (  - 56212/33 )

       + HR[1,-1,1,1,-1,0,om1]*eps^3 * ( 36263850734/4263435 )

       + HR[1,-1,1,1,-1,1,om1]*eps^3 * (  - 93859167236/1421145 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 1915/18 )

       + HR[1,-1,1,1,0,om1]*eps^3 * ( 43859/36 )

       + HR[1,-1,1,1,0,-1,om1]*eps^3 * ( 121994/33 )

       + HR[1,-1,1,1,1,-1,om1]*eps^3 * (  - 149054410256/1421145 )

       + HR[1,-1,1,1,1,1,om1]*eps^3 * (  - 5039427546268823/22255130700
          )

       + HR[1,0,-1,1,om1]*eps * (  - 10/3 )

       + HR[1,0,-1,1,om1]*eps^2 * (  - 85/3 )

       + HR[1,0,-1,1,om1]*eps^3 * (  - 100 )

       + HR[1,0,-1,1,-1,1,om1]*eps^3 * (  - 80 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 3845/33 )

       + HR[1,0,-1,1,0,om1]*eps^3 * ( 65365/66 )

       + HR[1,0,-1,1,1,-1,om1]*eps^3 * (  - 160 )

       + HR[1,0,-1,1,1,1,om1]*eps^3 * ( 2060 )

       + HR[1,0,1,om1]*eps * (  - 20/3 )

       + HR[1,0,1,om1]*eps^2 * (  - 60 )

       + HR[1,0,1,om1]*eps^3 * (  - 1360/3 )

       + HR[1,0,1,om1] * (  - 5/3 )

       + HR[1,0,1,-1,om1]*eps * (  - 10/3 )

       + HR[1,0,1,-1,om1]*eps^2 * (  - 85/3 )

       + HR[1,0,1,-1,om1]*eps^3 * (  - 100 )

       + HR[1,0,1,-1,-1,1,om1]*eps^3 * ( 143600/99 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 3785/33 )

       + HR[1,0,1,-1,0,om1]*eps^3 * ( 64345/66 )

       + HR[1,0,1,-1,1,om1]*eps^2 * (  - 350/33 )

       + HR[1,0,1,-1,1,om1]*eps^3 * (  - 1655/33 )

       + HR[1,0,1,-1,1,-1,om1]*eps^3 * ( 135680/99 )

       + HR[1,0,1,-1,1,0,om1]*eps^3 * (  - 1621120/1089 )

       + HR[1,0,1,-1,1,1,om1]*eps^3 * ( 3839780812/284229 )

       + HR[1,0,1,0,om1]*eps * ( 1970/99 )

       + HR[1,0,1,0,om1]*eps^2 * ( 9635/99 )

       + HR[1,0,1,0,om1]*eps^3 * ( 21260/33 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 235/9 )

       + HR[1,0,1,0,-1,om1]*eps^3 * (  - 3995/18 )

       + HR[1,0,1,0,-1,-1,om1]*eps^3 * (  - 60 )

       + HR[1,0,1,0,1,1,om1]*eps^3 * (  - 3997744504981/445102614 )

       + HR[1,0,1,1,-1,om1]*eps^2 * (  - 700/33 )

       + HR[1,0,1,1,-1,om1]*eps^3 * (  - 3310/33 )

       + HR[1,0,1,1,-1,-1,om1]*eps^3 * ( 287200/99 )

       + HR[1,0,1,1,-1,0,om1]*eps^3 * ( 2483124704/2558061 )

       + HR[1,0,1,1,-1,1,om1]*eps^3 * ( 14859319700/852687 )

       + HR[1,0,1,1,0,1,om1]*eps^3 * (  - 168616297791341/5341231368 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 508048/99 )

       + HR[1,0,1,1,1,om1]*eps^3 * ( 4216438/99 )

       + HR[1,0,1,1,1,-1,om1]*eps^3 * ( 3925489004/284229 )

       + HR[1,0,1,1,1,0,om1]*eps^3 * (  - 353747574103157/5341231368 )

       + HR[1,1,om1]*eps^(-1) * ( 21/2 )

       + HR[1,1,om1]*eps * ( 330 )

       + HR[1,1,om1]*eps^2 * ( 1620 )

       + HR[1,1,om1]*eps^3 * ( 7512 )

       + HR[1,1,om1] * ( 63 )

       + HR[1,1,-1,om1]*eps * ( 16 )

       + HR[1,1,-1,om1]*eps^2 * ( 144 )

       + HR[1,1,-1,om1]*eps^3 * ( 1088 )

       + HR[1,1,-1,om1] * ( 4 )

       + HR[1,1,-1,-1,-1,1,om1]*eps^3 * (  - 57440/33 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 15944/33 )

       + HR[1,1,-1,-1,1,om1]*eps^3 * ( 132356/33 )

       + HR[1,1,-1,-1,1,-1,om1]*eps^3 * (  - 53888/33 )

       + HR[1,1,-1,-1,1,0,om1]*eps^3 * ( 1659236/363 )

       + HR[1,1,-1,-1,1,1,om1]*eps^3 * (  - 197593972/5445 )

       + HR[1,1,-1,0,om1]*eps * (  - 35/22 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 3293/44 )

       + HR[1,1,-1,0,om1]*eps^3 * (  - 1245/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 37488718/35235 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 331850083/35235 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 508596136/387585 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 4525882516/387585 )

       + HR[1,1,-1,0,1,-1,om1]*eps^3 * ( 8698/33 )

       + HR[1,1,-1,1,om1]*eps * ( 1328/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 7472/11 )

       + HR[1,1,-1,1,om1]*eps^3 * ( 42432/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 16832/33 )

       + HR[1,1,-1,1,-1,om1]*eps^3 * ( 136736/33 )

       + HR[1,1,-1,1,-1,-1,om1]*eps^3 * (  - 171092/33 )

       + HR[1,1,-1,1,-1,0,om1]*eps^3 * ( 4922375042/4263435 )

       + HR[1,1,-1,1,-1,1,om1]*eps^3 * (  - 16174430804/284229 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 569188591/387585 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 10506629927/775170 )

       + HR[1,1,-1,1,0,-1,om1]*eps^3 * ( 407386/99 )

       + HR[1,1,-1,1,0,1,om1]*eps^3 * ( 33860504690774/1112756535 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 106704101/11745 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 1819232557/23490 )

       + HR[1,1,-1,1,1,-1,om1]*eps^3 * (  - 20907354056/284229 )

       + HR[1,1,-1,1,1,0,om1]*eps^3 * ( 174470893923751/2225513070 )

       + HR[1,1,-1,1,1,1,om1]*eps^3 * (  - 6606803383198853/11127565350
          )

       + HR[1,1,0,om1]*eps * (  - 773/6 )

       + HR[1,1,0,om1]*eps^2 * (  - 755 )

       + HR[1,1,0,om1]*eps^3 * (  - 12782/3 )

       + HR[1,1,0,om1] * (  - 289/12 )

       + HR[1,1,0,-1,om1]*eps * (  - 67/6 )

       + HR[1,1,0,-1,om1]*eps^2 * (  - 1139/12 )

       + HR[1,1,0,-1,om1]*eps^3 * (  - 335 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 18 )

       + HR[1,1,0,-1,-1,om1]*eps^3 * (  - 153 )

       + HR[1,1,0,-1,-1,-1,om1]*eps^3 * (  - 72 )

       + HR[1,1,0,-1,1,-1,om1]*eps^3 * ( 602/33 )

       + HR[1,1,0,-1,1,1,om1]*eps^3 * ( 255202285879/33719895 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 3323/66 )

       + HR[1,1,0,1,-1,om1]*eps^3 * ( 59923/132 )

       + HR[1,1,0,1,-1,-1,om1]*eps^3 * ( 278578/99 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 4107775966453401223987/
         3533925586549050 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 2748469159665234532363/
         2355950391032700 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 516514206451/53951832 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 7355446790621/107903664 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 1367853349247376373181/
         588987597758175 )

       + HR[1,1,1,-1,om1]*eps * ( 1530/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 8667/11 )

       + HR[1,1,1,-1,om1]*eps^3 * ( 48996/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 6473/11 )

       + HR[1,1,1,-1,-1,om1]*eps^3 * ( 103705/22 )

       + HR[1,1,1,-1,-1,-1,om1]*eps^3 * (  - 95324/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 685628270143027798267/
         1177975195516350 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 624679344128947503727/
         1177975195516350 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 693925373/155034 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 12593886469/310068 )

       + HR[1,1,1,-1,0,-1,om1]*eps^3 * (  - 2242216190701/224799300 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 1451061584192629847/
         6232672992150 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 83836106092181715884/
         252423256182075 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2658683011/129195 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 45484097387/258390 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 631021218873404236327/
         1177975195516350 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * ( 512104863370991210989/
         3533925586549050 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * (  - 2062308204767125910957/
         2355950391032700 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 22925/66 )

       + HR[1,1,1,0,-1,om1]*eps^3 * ( 368341/132 )

       + HR[1,1,1,0,-1,-1,om1]*eps^3 * ( 51310/99 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 4093825653520575231643/
         1177975195516350 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 397623641589060442781/
         112188113858700 )

       + HR[1,1,1,0,0,-1,om1]*eps^3 * ( 4432777114709/161855496 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 22808411514755255332397/
         101777056892612640 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 963908055533/73570680 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 11007317965651/147141360 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 458149324373528337919/
         65443066417575 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 180741422479220183392057/
         508885284463063200 )

       + HR[1,1,1,1,om1]*eps * (  - 7493377/1980 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 38247901/1980 )

       + HR[1,1,1,1,om1]*eps^3 * (  - 20059954/165 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 156841934/4455 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 1346925359/4455 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 1360165482101482702454/
         588987597758175 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 1390701979465783621933/
         1177975195516350 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * (  - 3561543249752209873561/
         2355950391032700 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 7215737832587/404638740 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 17013850681891/202319370 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 27205869799767073127/
         1934277825150 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 551583516179407933080473/
         226171237539139200 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 141754937711470774148/
         39265839850545 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 259650956697880285563784807/
         1295344360451433600 )

       - 40,


    G[3, {0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + HR[1,-1,1,om1]*eps * (  - 33 )

       + HR[1,-1,1,0,om1]*eps * (  - 6/11 )

       + HR[1,-1,1,0,om1] * ( 78/11 )

       + HR[1,-1,1,1,om1]*eps * ( 15/11 )

       + HR[1,-1,1,1,om1] * (  - 195/11 )

       + HR[1,0,1,om1]*eps * ( 55/2 )

       + HR[1,0,1,0,om1]*eps * ( 5/11 )

       + HR[1,0,1,0,om1] * (  - 65/11 )

       + HR[1,1,om1]*eps^(-1) * ( 21/4 )

       + HR[1,1,om1]*eps * (  - 813/4 )

       + HR[1,1,om1] * (  - 3/4 )

       + HR[1,1,-1,om1]*eps * (  - 66 )

       + HR[1,1,-1,0,om1]*eps * ( 54/11 )

       + HR[1,1,-1,0,om1] * ( 90/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 7955/87 )

       + HR[1,1,-1,0,1,om1]*eps * ( 10288/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 36/11 )

       + HR[1,1,-1,1,om1] * (  - 324/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 10288/87 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 4207/29 )

       + HR[1,1,0,om1]*eps * ( 167/8 )

       + HR[1,1,0,om1] * (  - 71/4 )

       + HR[1,1,0,1,1,om1]*eps * ( 1435535/60552 )

       + HR[1,1,1,-1,om1]*eps * (  - 153/11 )

       + HR[1,1,1,-1,om1] * (  - 387/11 )

       + HR[1,1,1,-1,0,om1]*eps * ( 36542/87 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 16069/29 )

       + HR[1,1,1,0,1,om1]*eps * ( 13190443/181656 )

       + HR[1,1,1,1,om1]*eps * (  - 2237993/440 )

       + HR[1,1,1,1,om1] * (  - 9037/110 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 1346 )

       + HR[1,1,1,1,0,om1]*eps * ( 41385445/181656 )

       + 95/2,


    G[3, {1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1}] -> 

       + HR[1,1,-1,0,0,om1] * (  - 962/87 )

       + HR[1,1,-1,0,1,om1] * ( 676/87 )

       + HR[1,1,-1,1,0,om1] * ( 676/87 )

       + HR[1,1,-1,1,1,om1] * (  - 130/29 )

       + HR[1,1,0,1,1,om1] * (  - 1708601/30276 )

       + HR[1,1,1,-1,0,om1] * ( 1928/87 )

       + HR[1,1,1,-1,1,om1] * (  - 166/29 )

       + HR[1,1,1,0,1,om1] * (  - 15393997/90828 )

       + HR[1,1,1,1,-1,om1] * ( 4 )

       + HR[1,1,1,1,0,om1] * (  - 7394452/22707 ),


    G[3, {0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}] -> 

       + eps^(-2) * (  - 1/4 )

       + eps^(-1) * (  - 3/4 )

       + eps * (  - 39/4 )

       + eps^2 * (  - 133/4 )

       + eps^3 * (  - 399/4 )

       + HR[1,-1,1,om1]*eps * ( 48 )

       + HR[1,-1,1,om1]*eps^3 * (  - 216 )

       + HR[1,-1,1,om1] * ( 6 )

       + HR[1,-1,1,0,om1]*eps * (  - 72/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 1896/11 )

       + HR[1,-1,1,0,om1]*eps^3 * ( 3816/11 )

       + HR[1,-1,1,1,om1]*eps * ( 180/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 4740/11 )

       + HR[1,-1,1,1,om1]*eps^3 * (  - 9540/11 )

       + HR[1,0,1,om1]*eps * (  - 40 )

       + HR[1,0,1,om1]*eps^3 * ( 180 )

       + HR[1,0,1,om1] * (  - 5 )

       + HR[1,0,1,0,om1]*eps * ( 60/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 1580/11 )

       + HR[1,0,1,0,om1]*eps^3 * (  - 3180/11 )

       + HR[1,1,om1]*eps^(-1) * ( 6 )

       + HR[1,1,om1]*eps * ( 27/8 )

       + HR[1,1,om1]*eps^2 * (  - 1227/8 )

       + HR[1,1,om1]*eps^3 * (  - 9057/8 )

       + HR[1,1,om1] * ( 201/8 )

       + HR[1,1,-1,om1]*eps * ( 96 )

       + HR[1,1,-1,om1]*eps^3 * (  - 432 )

       + HR[1,1,-1,om1] * ( 12 )

       + HR[1,1,-1,0,om1]*eps * (  - 144/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 2736/11 )

       + HR[1,1,-1,0,om1]*eps^3 * ( 4464/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 7100/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * ( 69360/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 4312/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * (  - 75432/29 )

       + HR[1,1,-1,1,om1]*eps * ( 360/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 8424/11 )

       + HR[1,1,-1,1,om1]*eps^3 * (  - 15912/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 4312/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * (  - 75432/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 508/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * ( 81504/29 )

       + HR[1,1,0,om1]*eps * (  - 877/8 )

       + HR[1,1,0,om1]*eps^2 * ( 1449/8 )

       + HR[1,1,0,om1]*eps^3 * ( 11199/8 )

       + HR[1,1,0,om1] * (  - 55/4 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * (  - 641219584/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * ( 226395080/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 6980066/7569 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 1246215397/67280 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * ( 452790160/35287 )

       + HR[1,1,1,-1,om1]*eps * ( 540/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 11052/11 )

       + HR[1,1,1,-1,om1]*eps^3 * (  - 19116/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * ( 91192852/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * (  - 91192852/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 12224/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * (  - 258936/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * (  - 12347272/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * ( 56024644/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 572/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * ( 289296/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * (  - 91192852/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * ( 209786804/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * (  - 114222200/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * (  - 650207368/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * ( 98310432/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * (  - 1200663871/952749 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 62861020/22707 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 11213590733/201840 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * ( 1367358264/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * (  - 1038883759/952749 )

       + HR[1,1,1,1,om1]*eps * (  - 105582/55 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 16767889/880 )

       + HR[1,1,1,1,om1]*eps^3 * ( 47897997/880 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 184 )

       + HR[1,1,1,1,-1,om1]*eps^3 * ( 23040 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * (  - 364771408/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 158750492/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * (  - 424510084/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 444469735/90828 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 10164254161/100920 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * ( 393241728/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 8464247377/846888 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 980328420/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 124726307521441/53353944 )

       - 13/4,


    G[3, {0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + HR[-1,-1,1,-1,1,om1]*eps * ( 24 )

       + HR[-1,-1,1,0,1,om1]*eps * (  - 20 )

       + HR[-1,-1,1,1,-1,om1]*eps * ( 48 )

       + HR[-1,-1,1,1,0,om1]*eps * (  - 157 )

       + HR[-1,1,-1,1,om1]*eps * ( 12 )

       + HR[-1,1,-1,1,om1] * ( 6 )

       + HR[-1,1,-1,1,-1,om1]*eps * ( 24 )

       + HR[-1,1,-1,1,0,om1]*eps * (  - 2307/11 )

       + HR[-1,1,-1,1,1,om1]*eps * ( 1032/11 )

       + HR[-1,1,0,-1,1,om1]*eps * ( 20 )

       + HR[-1,1,0,1,om1]*eps * (  - 10 )

       + HR[-1,1,0,1,om1] * (  - 5 )

       + HR[-1,1,0,1,-1,om1]*eps * ( 20 )

       + HR[-1,1,0,1,0,om1]*eps * ( 2000/33 )

       + HR[-1,1,1,-1,om1]*eps * ( 24 )

       + HR[-1,1,1,-1,om1] * ( 12 )

       + HR[-1,1,1,-1,0,om1]*eps * (  - 2271/11 )

       + HR[-1,1,1,-1,1,om1]*eps * ( 1536/11 )

       + HR[-1,1,1,0,om1]*eps * (  - 157/2 )

       + HR[-1,1,1,0,om1] * (  - 157/4 )

       + HR[-1,1,1,0,-1,om1]*eps * ( 67 )

       + HR[-1,1,1,1,-1,om1]*eps * ( 1512/11 )

       + HR[-1,1,1,1,1,om1]*eps * (  - 1831714/165 )

       + HR[1,-1,-1,1,-1,om1]*eps * ( 24 )

       + HR[1,-1,-1,1,1,om1]*eps * (  - 861/2 )

       + HR[1,-1,1,-1,om1]*eps * ( 12 )

       + HR[1,-1,1,-1,om1] * ( 6 )

       + HR[1,-1,1,-1,1,om1]*eps * (  - 7827/22 )

       + HR[1,-1,1,0,om1]*eps * (  - 1875/22 )

       + HR[1,-1,1,0,om1] * (  - 1875/44 )

       + HR[1,-1,1,0,1,om1]*eps * (  - 4739/66 )

       + HR[1,-1,1,1,om1]*eps * (  - 24/11 )

       + HR[1,-1,1,1,om1] * (  - 12/11 )

       + HR[1,-1,1,1,-1,om1]*eps * (  - 7239/22 )

       + HR[1,-1,1,1,0,om1]*eps * (  - 5683/12 )

       + HR[1,0,-1,1,om1]*eps * ( 10 )

       + HR[1,0,-1,1,om1] * ( 5 )

       + HR[1,0,-1,1,0,om1]*eps * (  - 3845/22 )

       + HR[1,0,1,-1,om1]*eps * ( 10 )

       + HR[1,0,1,-1,om1] * ( 5 )

       + HR[1,0,1,-1,0,om1]*eps * (  - 3785/22 )

       + HR[1,0,1,-1,1,om1]*eps * (  - 265/11 )

       + HR[1,0,1,0,om1]*eps * ( 460/33 )

       + HR[1,0,1,0,om1] * ( 230/33 )

       + HR[1,0,1,0,-1,om1]*eps * ( 235/6 )

       + HR[1,0,1,1,-1,om1]*eps * (  - 530/11 )

       + HR[1,0,1,1,1,om1]*eps * (  - 220034/33 )

       + HR[1,1,-1,-1,1,om1]*eps * (  - 6916/11 )

       + HR[1,1,-1,0,om1]*eps * (  - 1407/22 )

       + HR[1,1,-1,0,om1] * (  - 1407/44 )

       + HR[1,1,-1,0,0,om1]*eps * ( 16814894/11745 )

       + HR[1,1,-1,0,1,om1]*eps * (  - 239111468/129195 )

       + HR[1,1,-1,1,om1]*eps * (  - 312/11 )

       + HR[1,1,-1,1,om1] * (  - 156/11 )

       + HR[1,1,-1,1,-1,om1]*eps * (  - 6304/11 )

       + HR[1,1,-1,1,0,om1]*eps * (  - 680413111/258390 )

       + HR[1,1,-1,1,1,om1]*eps * ( 102641771/7830 )

       + HR[1,1,0,-1,om1]*eps * ( 67/2 )

       + HR[1,1,0,-1,om1] * ( 67/4 )

       + HR[1,1,0,-1,-1,om1]*eps * ( 27 )

       + HR[1,1,0,1,-1,om1]*eps * (  - 4467/44 )

       + HR[1,1,0,1,1,om1]*eps * (  - 1767269231183/179839440 )

       + HR[1,1,1,-1,om1]*eps * (  - 864/11 )

       + HR[1,1,1,-1,om1] * (  - 432/11 )

       + HR[1,1,1,-1,-1,om1]*eps * (  - 13083/22 )

       + HR[1,1,1,-1,0,om1]*eps * (  - 728062157/103356 )

       + HR[1,1,1,-1,1,om1]*eps * ( 2517252601/86130 )

       + HR[1,1,1,0,-1,om1]*eps * (  - 15797/44 )

       + HR[1,1,1,0,1,om1]*eps * (  - 89421793249/9809424 )

       + HR[1,1,1,1,om1]*eps * ( 515153/330 )

       + HR[1,1,1,1,om1] * ( 515153/660 )

       + HR[1,1,1,1,-1,om1]*eps * ( 73289797/1485 )

       + HR[1,1,1,1,0,om1]*eps * (  - 1990712763191/269759160 ),


    G[3, {0, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0}] -> 

       + HR[1,-1,1,om1]*eps * ( 18 )

       + HR[1,-1,1,om1]*eps^2 * ( 174 )

       + HR[1,-1,1,om1] * (  - 3 )

       + HR[1,-1,1,0,om1]*eps * ( 114/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 1572/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 285/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 3930/11 )

       + HR[1,0,1,om1]*eps * (  - 15 )

       + HR[1,0,1,om1]*eps^2 * (  - 145 )

       + HR[1,0,1,om1] * ( 5/2 )

       + HR[1,0,1,0,om1]*eps * (  - 95/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 1310/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 6 )

       + HR[1,1,om1]*eps * ( 54 )

       + HR[1,1,om1]*eps^2 * ( 402 )

       + HR[1,1,om1] * (  - 6 )

       + HR[1,1,-1,om1]*eps * ( 36 )

       + HR[1,1,-1,om1]*eps^2 * ( 348 )

       + HR[1,1,-1,om1] * (  - 6 )

       + HR[1,1,-1,0,om1]*eps * ( 162/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 2088/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 20251/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 20960/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 504/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 6804/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 20960/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 7223/29 )

       + HR[1,1,0,om1]*eps * (  - 42 )

       + HR[1,1,0,om1]*eps^2 * (  - 560 )

       + HR[1,1,0,om1] * ( 133/8 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 117178789/30276 )

       + HR[1,1,1,-1,om1]*eps * (  - 657/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 8622/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 72502/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 25349/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 1054567979/90828 )

       + HR[1,1,1,1,om1]*eps * ( 401861/110 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 1110071/110 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 2002 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 488513369/22707 ),


    G[3, {1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0}] -> 

       + eps^(-3) * (  - 1/4 )

       + eps^(-2) * ( 1/2 )

       + eps^(-1) * (  - 3 )

       + eps * (  - 44 )

       + eps^2 * ( 168 )

       + HR[1,-1,1,om1]*eps * ( 24 )

       + HR[1,-1,1,om1]*eps^2 * ( 24 )

       + HR[1,-1,1,om1] * (  - 6 )

       + HR[1,-1,1,0,om1]*eps * ( 384/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 1536/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 960/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 3840/11 )

       + HR[1,0,1,om1]*eps * (  - 20 )

       + HR[1,0,1,om1]*eps^2 * (  - 20 )

       + HR[1,0,1,om1] * ( 5 )

       + HR[1,0,1,0,om1]*eps * (  - 320/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 1280/11 )

       + HR[1,1,om1]*eps^(-1) * ( 9/8 )

       + HR[1,1,om1]*eps * ( 123/2 )

       + HR[1,1,om1]*eps^2 * (  - 69 )

       + HR[1,1,om1] * ( 15/4 )

       + HR[1,1,-1,om1]*eps * ( 48 )

       + HR[1,1,-1,om1]*eps^2 * ( 48 )

       + HR[1,1,-1,om1] * (  - 12 )

       + HR[1,1,-1,0,om1]*eps * ( 504/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 2016/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 38920/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 45464/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 1656/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 6624/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 45464/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 17336/29 )

       + HR[1,1,0,om1]*eps * (  - 343/4 )

       + HR[1,1,0,om1]*eps^2 * (  - 281/2 )

       + HR[1,1,0,om1] * ( 125/8 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 1911048647/605520 )

       + HR[1,1,1,-1,om1]*eps * (  - 2088/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 8352/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 158392/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 63704/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 17191846783/1816560 )

       + HR[1,1,1,1,om1]*eps * ( 2447647/880 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 8119823/440 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 5200 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 15651946661/908280 )

       + 10,


    G[3, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/3 )

       + eps^(-2) * ( 7/3 )

       + eps^(-1) * ( 31/3 )

       + eps * ( 235/3 )

       + eps^2 * ( 19/3 )

       + eps^3 * (  - 3953/3 )

       + HR[1,-1,1,om1]*eps * (  - 54 )

       + HR[1,-1,1,om1]*eps^2 * (  - 258 )

       + HR[1,-1,1,om1]*eps^3 * (  - 702 )

       + HR[1,-1,1,om1] * (  - 6 )

       + HR[1,-1,1,0,om1]*eps * ( 384/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 3456/11 )

       + HR[1,-1,1,0,om1]*eps^3 * ( 16512/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 960/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 8640/11 )

       + HR[1,-1,1,1,om1]*eps^3 * (  - 41280/11 )

       + HR[1,0,1,om1]*eps * ( 45 )

       + HR[1,0,1,om1]*eps^2 * ( 215 )

       + HR[1,0,1,om1]*eps^3 * ( 585 )

       + HR[1,0,1,om1] * ( 5 )

       + HR[1,0,1,0,om1]*eps * (  - 320/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 2880/11 )

       + HR[1,0,1,0,om1]*eps^3 * (  - 13760/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 3/2 )

       + HR[1,1,om1]*eps * (  - 165/2 )

       + HR[1,1,om1]*eps^2 * ( 69/2 )

       + HR[1,1,om1]*eps^3 * ( 6387/2 )

       + HR[1,1,om1] * (  - 39/2 )

       + HR[1,1,-1,om1]*eps * (  - 108 )

       + HR[1,1,-1,om1]*eps^2 * (  - 516 )

       + HR[1,1,-1,om1]*eps^3 * (  - 1404 )

       + HR[1,1,-1,om1] * (  - 12 )

       + HR[1,1,-1,0,om1]*eps * ( 504/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 4536/11 )

       + HR[1,1,-1,0,om1]*eps^3 * ( 21672/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 38920/87 )

       + HR[1,1,-1,0,0,om1]*eps^3 * (  - 116760/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 45464/87 )

       + HR[1,1,-1,0,1,om1]*eps^3 * ( 136392/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 1656/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 14904/11 )

       + HR[1,1,-1,1,om1]*eps^3 * (  - 71208/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 45464/87 )

       + HR[1,1,-1,1,0,om1]*eps^3 * ( 136392/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 17336/29 )

       + HR[1,1,-1,1,1,om1]*eps^3 * (  - 156024/29 )

       + HR[1,1,0,om1]*eps * ( 395/4 )

       + HR[1,1,0,om1]*eps^2 * ( 1755/4 )

       + HR[1,1,0,om1]*eps^3 * ( 1019/4 )

       + HR[1,1,0,om1] * ( 33/4 )

       + HR[1,1,0,1,-1,0,om1]*eps^3 * ( 18274754128/105861 )

       + HR[1,1,0,1,-1,1,om1]*eps^3 * (  - 6356531600/35287 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 46481651/151380 )

       + HR[1,1,0,1,1,om1]*eps^3 * (  - 93234109/8410 )

       + HR[1,1,0,1,1,-1,om1]*eps^3 * (  - 12713063200/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 2088/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 18792/11 )

       + HR[1,1,1,-1,om1]*eps^3 * (  - 89784/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^3 * (  - 2897791588/35287 )

       + HR[1,1,1,-1,-1,1,om1]*eps^3 * ( 2897791588/35287 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 158392/87 )

       + HR[1,1,1,-1,0,om1]*eps^3 * ( 475176/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^3 * ( 162029500/5041 )

       + HR[1,1,1,-1,0,1,om1]*eps^3 * (  - 883508836/15123 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 63704/29 )

       + HR[1,1,1,-1,1,om1]*eps^3 * (  - 573336/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^3 * ( 2897791588/35287 )

       + HR[1,1,1,-1,1,0,om1]*eps^3 * (  - 388978676/105861 )

       + HR[1,1,1,-1,1,1,om1]*eps^3 * ( 1056973676/35287 )

       + HR[1,1,1,0,-1,0,om1]*eps^3 * ( 18169213024/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^3 * (  - 2709150528/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^3 * ( 25136836252/952749 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 416437099/454140 )

       + HR[1,1,1,0,1,om1]*eps^3 * (  - 838158101/25230 )

       + HR[1,1,1,0,1,-1,om1]*eps^3 * (  - 38033648496/35287 )

       + HR[1,1,1,0,1,0,om1]*eps^3 * ( 27036576124/952749 )

       + HR[1,1,1,1,om1]*eps * ( 39667/220 )

       + HR[1,1,1,1,om1]*eps^2 * ( 437661/44 )

       + HR[1,1,1,1,om1]*eps^3 * ( 9236413/220 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 5200 )

       + HR[1,1,1,1,-1,om1]*eps^3 * (  - 46800 )

       + HR[1,1,1,1,-1,-1,om1]*eps^3 * ( 11591166352/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^3 * ( 4462092508/35287 )

       + HR[1,1,1,1,-1,1,om1]*eps^3 * ( 1101792196/35287 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 488999851/454140 )

       + HR[1,1,1,1,0,om1]*eps^3 * (  - 2869189873/50460 )

       + HR[1,1,1,1,0,-1,om1]*eps^3 * (  - 10836602112/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * ( 66626087257/211722 )

       + HR[1,1,1,1,1,-1,om1]*eps^3 * (  - 5060775780/35287 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * (  - 1644369738610783/53353944 )

       + 103/3,


    G[3, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] -> 

       + HR[1,1,-1,0,0,om1] * (  - 481/87 )

       + HR[1,1,-1,0,1,om1] * ( 338/87 )

       + HR[1,1,-1,1,0,om1] * ( 338/87 )

       + HR[1,1,-1,1,1,om1] * (  - 65/29 )

       + HR[1,1,0,1,1,om1] * (  - 2920685/60552 )

       + HR[1,1,1,-1,0,om1] * ( 964/87 )

       + HR[1,1,1,-1,1,om1] * (  - 83/29 )

       + HR[1,1,1,0,1,om1] * (  - 26302753/181656 )

       + HR[1,1,1,1,-1,om1] * ( 2 )

       + HR[1,1,1,1,0,om1] * (  - 6530120/22707 ),


    G[3, {0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/24 )

       + eps^(-2) * ( 1/3 )

       + eps^(-1) * (  - 13/6 )

       + eps * (  - 242/3 )

       + eps^2 * ( 1456/3 )

       + HR[1,-1,1,om1]*eps * (  - 12 )

       + HR[1,-1,1,om1]*eps^2 * ( 96 )

       + HR[1,-1,1,om1] * ( 6 )

       + HR[1,-1,1,0,om1]*eps * (  - 126/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 408/11 )

       + HR[1,-1,1,1,om1]*eps * ( 315/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 1020/11 )

       + HR[1,0,1,om1]*eps * ( 10 )

       + HR[1,0,1,om1]*eps^2 * (  - 80 )

       + HR[1,0,1,om1] * (  - 5 )

       + HR[1,0,1,0,om1]*eps * ( 105/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 340/11 )

       + HR[1,1,om1]*eps^(-1) * ( 75/16 )

       + HR[1,1,om1]*eps * ( 831/4 )

       + HR[1,1,om1]*eps^2 * (  - 1260 )

       + HR[1,1,om1] * (  - 63/2 )

       + HR[1,1,-1,om1]*eps * (  - 24 )

       + HR[1,1,-1,om1]*eps^2 * ( 192 )

       + HR[1,1,-1,om1] * ( 12 )

       + HR[1,1,-1,0,om1]*eps * (  - 252/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 288/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 22192/87 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 22070/87 )

       + HR[1,1,-1,1,om1]*eps * ( 630/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 1512/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 22070/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 7316/29 )

       + HR[1,1,0,om1]*eps * ( 95/2 )

       + HR[1,1,0,om1]*eps^2 * (  - 1397/4 )

       + HR[1,1,0,om1] * (  - 257/16 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 3836315821/1211040 )

       + HR[1,1,1,-1,om1]*eps * ( 945/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 1476/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 74074/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 24488/29 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 34527125429/3633120 )

       + HR[1,1,1,1,om1]*eps * (  - 4803891/1760 )

       + HR[1,1,1,1,om1]*eps^2 * ( 881431/220 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 1864 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 31835071453/1816560 )

       + 40/3,


    G[3, {1, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1}] -> 

       + HR[1,-1,1,om1]*eps^(-1) * (  - 3/2 )

       + HR[1,-1,1,om1]*eps * (  - 6 )

       + HR[1,-1,1,om1]*eps^2 * (  - 12 )

       + HR[1,-1,1,om1] * (  - 3 )

       + HR[1,-1,1,0,om1]*eps * ( 210/11 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 420/11 )

       + HR[1,-1,1,0,om1] * ( 105/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 525/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 1050/11 )

       + HR[1,-1,1,1,om1] * (  - 525/22 )

       + HR[1,0,1,om1]*eps^(-1) * ( 5/4 )

       + HR[1,0,1,om1]*eps * ( 5 )

       + HR[1,0,1,om1]*eps^2 * ( 10 )

       + HR[1,0,1,om1] * ( 5/2 )

       + HR[1,0,1,0,om1]*eps * (  - 175/11 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 350/11 )

       + HR[1,0,1,0,om1] * (  - 175/22 )

       + HR[1,1,om1]*eps^(-2) * (  - 7/4 )

       + HR[1,1,om1]*eps^(-1) * (  - 7/2 )

       + HR[1,1,om1]*eps * (  - 14 )

       + HR[1,1,om1]*eps^2 * (  - 28 )

       + HR[1,1,om1] * (  - 7 )

       + HR[1,1,-1,om1]*eps^(-1) * (  - 3 )

       + HR[1,1,-1,om1]*eps * (  - 12 )

       + HR[1,1,-1,om1]*eps^2 * (  - 24 )

       + HR[1,1,-1,om1] * (  - 6 )

       + HR[1,1,-1,0,om1]*eps * ( 288/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 576/11 )

       + HR[1,1,-1,0,om1] * ( 144/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 3438/29 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 6876/29 )

       + HR[1,1,-1,0,1,om1]*eps * ( 4257/29 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 8514/29 )

       + HR[1,1,-1,1,om1]*eps * (  - 918/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 1836/11 )

       + HR[1,1,-1,1,om1] * (  - 459/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 4257/29 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 8514/29 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 5076/29 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 10152/29 )

       + HR[1,1,0,om1]*eps^(-1) * ( 5 )

       + HR[1,1,0,om1]*eps * ( 20 )

       + HR[1,1,0,om1]*eps^2 * ( 40 )

       + HR[1,1,0,om1] * ( 10 )

       + HR[1,1,0,1,-1,0,om1]*eps^2 * ( 11044380125/211722 )

       + HR[1,1,0,1,-1,1,om1]*eps^2 * (  - 3840139147/70574 )

       + HR[1,1,0,1,1,om1]*eps * (  - 13101957/26912 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 13101957/13456 )

       + HR[1,1,0,1,1,-1,om1]*eps^2 * (  - 3840139147/35287 )

       + HR[1,1,1,-1,om1]*eps * (  - 1179/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 2358/11 )

       + HR[1,1,1,-1,om1] * (  - 1179/22 )

       + HR[1,1,1,-1,-1,0,om1]*eps^2 * (  - 3509413435/141148 )

       + HR[1,1,1,-1,-1,1,om1]*eps^2 * ( 3509413435/141148 )

       + HR[1,1,1,-1,0,om1]*eps * ( 15003/29 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 30006/29 )

       + HR[1,1,1,-1,0,0,om1]*eps^2 * ( 190521889/20164 )

       + HR[1,1,1,-1,0,1,om1]*eps^2 * (  - 1047602983/60492 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 19098/29 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 38196/29 )

       + HR[1,1,1,-1,1,-1,om1]*eps^2 * ( 3509413435/141148 )

       + HR[1,1,1,-1,1,0,om1]*eps^2 * (  - 314394011/423444 )

       + HR[1,1,1,-1,1,1,om1]*eps^2 * ( 1215551741/141148 )

       + HR[1,1,1,0,-1,0,om1]*eps^2 * ( 5491594945/35287 )

       + HR[1,1,1,0,-1,1,om1]*eps^2 * (  - 818516229/5041 )

       + HR[1,1,1,0,0,1,om1]*eps^2 * ( 30109360237/3810996 )

       + HR[1,1,1,0,1,om1]*eps * (  - 39263647/26912 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 39263647/13456 )

       + HR[1,1,1,0,1,-1,om1]*eps^2 * (  - 22979644647/70574 )

       + HR[1,1,1,0,1,0,om1]*eps^2 * ( 32312208697/3810996 )

       + HR[1,1,1,1,om1]*eps * ( 311387/220 )

       + HR[1,1,1,1,om1]*eps^2 * ( 311387/110 )

       + HR[1,1,1,1,om1] * ( 311387/440 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 1584 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 3168 )

       + HR[1,1,1,1,-1,-1,om1]*eps^2 * ( 3509413435/35287 )

       + HR[1,1,1,1,-1,0,om1]*eps^2 * ( 5642320477/141148 )

       + HR[1,1,1,1,-1,1,om1]*eps^2 * ( 1022201947/141148 )

       + HR[1,1,1,1,0,om1]*eps * (  - 17224081/6728 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 17224081/3364 )

       + HR[1,1,1,1,0,-1,om1]*eps^2 * (  - 3274064916/5041 )

       + HR[1,1,1,1,0,0,om1]*eps^2 * ( 646575453665/6775104 )

       + HR[1,1,1,1,1,-1,om1]*eps^2 * (  - 7044507675/141148 )

       + HR[1,1,1,1,1,1,om1]*eps^2 * (  - 4369736667118265/426831552 ),


    G[3, {1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0}] -> 

       + eps^(-3) * (  - 1/3 )

       + eps^(-2) * (  - 5/3 )

       + eps^(-1) * (  - 4 )

       + eps * ( 302/3 )

       + eps^2 * ( 734 )

       + eps^3 * ( 12254/3 )

       + HR[1,1,om1]*eps^(-1) * ( 27/2 )

       + HR[1,1,om1]*eps * ( 36 )

       + HR[1,1,om1]*eps^2 * (  - 621 )

       + HR[1,1,om1]*eps^3 * (  - 5103 )

       + HR[1,1,om1] * ( 99/2 )

       + HR[1,1,0,om1]*eps * (  - 89/2 )

       + HR[1,1,0,om1]*eps^2 * (  - 24 )

       + HR[1,1,0,om1]*eps^3 * ( 611 )

       + HR[1,1,0,om1] * (  - 25/2 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 1167021/580 )

       + HR[1,1,0,1,1,om1]*eps^3 * ( 742149/116 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 3501063/580 )

       + HR[1,1,1,0,1,om1]*eps^3 * ( 2226447/116 )

       + HR[1,1,1,1,om1]*eps * (  - 82593/20 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 263277/20 )

       + HR[1,1,1,1,om1]*eps^3 * ( 2835 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 3251691/290 )

       + HR[1,1,1,1,0,om1]*eps^3 * ( 2066499/58 )

       + HR[1,1,1,1,0,0,om1]*eps^3 * (  - 913/2 )

       + HR[1,1,1,1,1,1,om1]*eps^3 * ( 203609923/56 )

       + 10/3,


    G[3, {0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + HR[-1,-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,om1] * (  - 6 )

       + HR[-1,1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,0,om1]*eps * ( 2307/11 )

       + HR[-1,1,-1,1,1,om1]*eps * (  - 1032/11 )

       + HR[-1,1,0,-1,1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,1,0,1,om1] * ( 5 )

       + HR[-1,1,0,1,-1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,0,om1]*eps * (  - 2000/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,1,1,-1,om1] * (  - 12 )

       + HR[-1,1,1,-1,0,om1]*eps * ( 2271/11 )

       + HR[-1,1,1,-1,1,om1]*eps * (  - 1536/11 )

       + HR[-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,1,0,om1] * ( 157/4 )

       + HR[-1,1,1,0,-1,om1]*eps * (  - 67 )

       + HR[-1,1,1,1,-1,om1]*eps * (  - 1512/11 )

       + HR[-1,1,1,1,1,om1]*eps * ( 1831714/165 )

       + HR[1,-1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,-1,1,1,om1]*eps * ( 861/2 )

       + HR[1,-1,1,om1]*eps * (  - 57 )

       + HR[1,-1,1,om1] * (  - 6 )

       + HR[1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,1,-1,om1] * (  - 6 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 7827/22 )

       + HR[1,-1,1,0,om1]*eps * ( 147 )

       + HR[1,-1,1,0,om1] * ( 1875/44 )

       + HR[1,-1,1,0,1,om1]*eps * ( 4739/66 )

       + HR[1,-1,1,1,om1]*eps * ( 63 )

       + HR[1,-1,1,1,om1] * ( 12/11 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 7239/22 )

       + HR[1,-1,1,1,0,om1]*eps * ( 5683/12 )

       + HR[1,0,-1,1,om1]*eps * (  - 20 )

       + HR[1,0,-1,1,om1] * (  - 5 )

       + HR[1,0,-1,1,0,om1]*eps * ( 3845/22 )

       + HR[1,0,1,om1]*eps * ( 95/2 )

       + HR[1,0,1,om1] * ( 5 )

       + HR[1,0,1,-1,om1]*eps * (  - 20 )

       + HR[1,0,1,-1,om1] * (  - 5 )

       + HR[1,0,1,-1,0,om1]*eps * ( 3785/22 )

       + HR[1,0,1,-1,1,om1]*eps * ( 265/11 )

       + HR[1,0,1,0,om1]*eps * (  - 25/3 )

       + HR[1,0,1,0,om1] * (  - 230/33 )

       + HR[1,0,1,0,-1,om1]*eps * (  - 235/6 )

       + HR[1,0,1,1,-1,om1]*eps * ( 530/11 )

       + HR[1,0,1,1,1,om1]*eps * ( 220034/33 )

       + HR[1,1,om1]*eps^(-1) * ( 9/4 )

       + HR[1,1,om1]*eps * (  - 561/4 )

       + HR[1,1,om1] * (  - 15/4 )

       + HR[1,1,-1,om1]*eps * (  - 114 )

       + HR[1,1,-1,om1] * (  - 12 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 6916/11 )

       + HR[1,1,-1,0,om1]*eps * ( 123 )

       + HR[1,1,-1,0,om1] * ( 1407/44 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 16814894/11745 )

       + HR[1,1,-1,0,1,om1]*eps * ( 239111468/129195 )

       + HR[1,1,-1,1,om1]*eps * ( 132 )

       + HR[1,1,-1,1,om1] * ( 156/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 6304/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 680413111/258390 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 102641771/7830 )

       + HR[1,1,0,om1]*eps * ( 151/8 )

       + HR[1,1,0,om1] * (  - 23/2 )

       + HR[1,1,0,-1,om1]*eps * (  - 67 )

       + HR[1,1,0,-1,om1] * (  - 67/4 )

       + HR[1,1,0,-1,-1,om1]*eps * (  - 27 )

       + HR[1,1,0,1,-1,om1]*eps * ( 4467/44 )

       + HR[1,1,0,1,1,om1]*eps * ( 1767269231183/179839440 )

       + HR[1,1,1,-1,om1]*eps * ( 207 )

       + HR[1,1,1,-1,om1] * ( 432/11 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 13083/22 )

       + HR[1,1,1,-1,0,om1]*eps * ( 728062157/103356 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 2517252601/86130 )

       + HR[1,1,1,0,-1,om1]*eps * ( 15797/44 )

       + HR[1,1,1,0,1,om1]*eps * ( 89421793249/9809424 )

       + HR[1,1,1,1,om1]*eps * (  - 747353/120 )

       + HR[1,1,1,1,om1] * (  - 515153/660 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 73289797/1485 )

       + HR[1,1,1,1,0,om1]*eps * ( 1990712763191/269759160 )

       + 95/2,


    G[3, {0, 1, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/4 )

       + eps^(-2) * ( 1 )

       + eps^(-1) * (  - 7 )

       + eps * (  - 244 )

       + eps^2 * ( 1456 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 240 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 200 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 480 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 1570 )

       + HR[-1,1,-1,1,om1]*eps * (  - 60 )

       + HR[-1,1,-1,1,om1]*eps^2 * (  - 240 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 240 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 23070/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 10320/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 200 )

       + HR[-1,1,0,1,om1]*eps * ( 50 )

       + HR[-1,1,0,1,om1]*eps^2 * ( 200 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 200 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 20000/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 120 )

       + HR[-1,1,1,-1,om1]*eps^2 * (  - 480 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 22710/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 15360/11 )

       + HR[-1,1,1,0,om1]*eps * ( 785/2 )

       + HR[-1,1,1,0,om1]*eps^2 * ( 1570 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 670 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 15120/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/33 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 240 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 4305 )

       + HR[1,-1,1,om1]*eps * (  - 108 )

       + HR[1,-1,1,om1]*eps^2 * ( 36 )

       + HR[1,-1,1,om1] * (  - 9 )

       + HR[1,-1,1,-1,om1]*eps * (  - 60 )

       + HR[1,-1,1,-1,om1]*eps^2 * (  - 240 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 40191/11 )

       + HR[1,-1,1,0,om1]*eps * ( 10191/22 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 24126/11 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 21055/33 )

       + HR[1,-1,1,1,om1]*eps * (  - 900/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 12960/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 38307/11 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 24647/6 )

       + HR[1,0,-1,1,om1]*eps * (  - 50 )

       + HR[1,0,-1,1,om1]*eps^2 * (  - 200 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 19225/11 )

       + HR[1,0,1,om1]*eps * ( 90 )

       + HR[1,0,1,om1]*eps^2 * (  - 30 )

       + HR[1,0,1,om1] * ( 15/2 )

       + HR[1,0,1,-1,om1]*eps * (  - 50 )

       + HR[1,0,1,-1,om1]*eps^2 * (  - 200 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 18925/11 )

       + HR[1,0,1,-1,1,om1]*eps^2 * ( 1770/11 )

       + HR[1,0,1,0,om1]*eps * (  - 3320/33 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 22640/33 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 1175/3 )

       + HR[1,0,1,1,-1,om1]*eps^2 * ( 3540/11 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 2268320/33 )

       + HR[1,1,om1]*eps^(-1) * ( 69/8 )

       + HR[1,1,om1]*eps * ( 675/2 )

       + HR[1,1,om1]*eps^2 * (  - 2532 )

       + HR[1,1,om1] * (  - 165/2 )

       + HR[1,1,-1,om1]*eps * (  - 216 )

       + HR[1,1,-1,om1]*eps^2 * ( 72 )

       + HR[1,1,-1,om1] * (  - 18 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 71272/11 )

       + HR[1,1,-1,0,om1]*eps * ( 9195/22 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 22710/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 38859814/2349 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 542390776/25839 )

       + HR[1,1,-1,1,om1]*eps * (  - 744/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 18528/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 67264/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 716261407/25839 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 105488957/783 )

       + HR[1,1,0,om1]*eps * ( 450 )

       + HR[1,1,0,om1]*eps^2 * (  - 180 )

       + HR[1,1,0,om1] * ( 36 )

       + HR[1,1,0,-1,om1]*eps * (  - 335/2 )

       + HR[1,1,0,-1,om1]*eps^2 * (  - 670 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 270 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 21191/22 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 13812200650991/179839440 )

       + HR[1,1,1,-1,om1]*eps * ( 468/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 16704/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 71751/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 4012270417/51678 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2628309019/8613 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 86113/22 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 1012928168549/49047120 )

       + HR[1,1,1,1,om1]*eps * ( 21823189/2640 )

       + HR[1,1,1,1,om1]*eps^2 * ( 48832027/660 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 155417918/297 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 7667609796791/134879580 )

       + 40,


    G[3, {0, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0}] -> 

       + HR[-1,-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,-1,1,om1]*eps * (  - 12 )

       + HR[-1,1,-1,1,om1] * (  - 6 )

       + HR[-1,1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,0,om1]*eps * ( 2307/11 )

       + HR[-1,1,-1,1,1,om1]*eps * (  - 1032/11 )

       + HR[-1,1,0,-1,1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,om1]*eps * ( 10 )

       + HR[-1,1,0,1,om1] * ( 5 )

       + HR[-1,1,0,1,-1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,0,om1]*eps * (  - 2000/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,1,-1,om1] * (  - 12 )

       + HR[-1,1,1,-1,0,om1]*eps * ( 2271/11 )

       + HR[-1,1,1,-1,1,om1]*eps * (  - 1536/11 )

       + HR[-1,1,1,0,om1]*eps * ( 157/2 )

       + HR[-1,1,1,0,om1] * ( 157/4 )

       + HR[-1,1,1,0,-1,om1]*eps * (  - 67 )

       + HR[-1,1,1,1,-1,om1]*eps * (  - 1512/11 )

       + HR[-1,1,1,1,1,om1]*eps * ( 1831714/165 )

       + HR[1,-1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,-1,1,1,om1]*eps * ( 861/2 )

       + HR[1,-1,1,om1]*eps^(-1) * (  - 3/2 )

       + HR[1,-1,1,om1]*eps * (  - 6 )

       + HR[1,-1,1,om1] * (  - 3 )

       + HR[1,-1,1,-1,om1]*eps * (  - 12 )

       + HR[1,-1,1,-1,om1] * (  - 6 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 7827/22 )

       + HR[1,-1,1,0,om1]*eps * ( 2367/22 )

       + HR[1,-1,1,0,om1] * ( 2367/44 )

       + HR[1,-1,1,0,1,om1]*eps * ( 4739/66 )

       + HR[1,-1,1,1,om1]*eps * (  - 591/11 )

       + HR[1,-1,1,1,om1] * (  - 591/22 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 7239/22 )

       + HR[1,-1,1,1,0,om1]*eps * ( 5683/12 )

       + HR[1,0,-1,1,om1]*eps * (  - 10 )

       + HR[1,0,-1,1,om1] * (  - 5 )

       + HR[1,0,-1,1,0,om1]*eps * ( 3845/22 )

       + HR[1,0,1,om1]*eps^(-1) * ( 5/4 )

       + HR[1,0,1,om1]*eps * ( 5 )

       + HR[1,0,1,om1] * ( 5/2 )

       + HR[1,0,1,-1,om1]*eps * (  - 10 )

       + HR[1,0,1,-1,om1] * (  - 5 )

       + HR[1,0,1,-1,0,om1]*eps * ( 3785/22 )

       + HR[1,0,1,-1,1,om1]*eps * ( 265/11 )

       + HR[1,0,1,0,om1]*eps * (  - 1075/33 )

       + HR[1,0,1,0,om1] * (  - 1075/66 )

       + HR[1,0,1,0,-1,om1]*eps * (  - 235/6 )

       + HR[1,0,1,1,-1,om1]*eps * ( 530/11 )

       + HR[1,0,1,1,1,om1]*eps * ( 220034/33 )

       + HR[1,1,om1]*eps^(-2) * (  - 9/4 )

       + HR[1,1,om1]*eps^(-1) * (  - 9/2 )

       + HR[1,1,om1]*eps * (  - 18 )

       + HR[1,1,om1] * (  - 9 )

       + HR[1,1,-1,om1]*eps^(-1) * (  - 3 )

       + HR[1,1,-1,om1]*eps * (  - 12 )

       + HR[1,1,-1,om1] * (  - 6 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 6916/11 )

       + HR[1,1,-1,0,om1]*eps * ( 2127/22 )

       + HR[1,1,-1,0,om1] * ( 2127/44 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 19147154/11745 )

       + HR[1,1,-1,0,1,om1]*eps * ( 269175293/129195 )

       + HR[1,1,-1,1,om1]*eps * (  - 786/11 )

       + HR[1,1,-1,1,om1] * (  - 393/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 6304/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 740540761/258390 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 104731031/7830 )

       + HR[1,1,0,om1]*eps^(-1) * ( 83/8 )

       + HR[1,1,0,om1]*eps * ( 83/2 )

       + HR[1,1,0,om1] * ( 83/4 )

       + HR[1,1,0,-1,om1]*eps * (  - 67/2 )

       + HR[1,1,0,-1,om1] * (  - 67/4 )

       + HR[1,1,0,-1,-1,om1]*eps * (  - 27 )

       + HR[1,1,0,1,-1,om1]*eps * ( 4467/44 )

       + HR[1,1,0,1,1,om1]*eps * ( 2365235296951/359678880 )

       + HR[1,1,1,-1,om1]*eps * (  - 585/11 )

       + HR[1,1,1,-1,om1] * (  - 585/22 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 13083/22 )

       + HR[1,1,1,-1,0,om1]*eps * ( 811843481/103356 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 2601766921/86130 )

       + HR[1,1,1,0,-1,om1]*eps * ( 15797/44 )

       + HR[1,1,1,0,1,om1]*eps * (  - 12459735847/19618848 )

       + HR[1,1,1,1,om1]*eps * ( 533605/132 )

       + HR[1,1,1,1,om1] * ( 533605/264 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 76740937/1485 )

       + HR[1,1,1,1,0,om1]*eps * (  - 2871068219989/269759160 ),


    G[3, {1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0}] -> 

       + eps^(-3) * ( 1/3 )

       + eps^(-2) * ( 8/3 )

       + eps^(-1) * ( 44/3 )

       + eps * ( 304 )

       + eps^2 * ( 1280 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * ( 112 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * (  - 280/3 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * ( 224 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * (  - 2198/3 )

       + HR[-1,1,-1,1,om1]*eps * ( 28 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 60 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * ( 112 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * (  - 10766/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * ( 4816/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * ( 280/3 )

       + HR[-1,1,0,1,om1]*eps * (  - 70/3 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 50 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * ( 280/3 )

       + HR[-1,1,0,1,0,om1]*eps^2 * ( 28000/99 )

       + HR[-1,1,1,-1,om1]*eps * ( 56 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 120 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * (  - 10598/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * ( 7168/11 )

       + HR[-1,1,1,0,om1]*eps * (  - 1099/6 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 785/2 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * ( 938/3 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * ( 7056/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * (  - 25643996/495 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * ( 112 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * (  - 2009 )

       + HR[1,-1,1,om1]*eps * ( 72 )

       + HR[1,-1,1,om1]*eps^2 * (  - 192 )

       + HR[1,-1,1,om1] * ( 28 )

       + HR[1,-1,1,-1,om1]*eps * ( 28 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 60 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * (  - 19671/11 )

       + HR[1,-1,1,0,om1]*eps * (  - 557/2 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 8343/22 )

       + HR[1,-1,1,0,1,om1]*eps^2 * (  - 22613/99 )

       + HR[1,-1,1,1,om1]*eps * ( 194 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 1410/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * (  - 19707/11 )

       + HR[1,-1,1,1,0,om1]*eps^2 * (  - 24709/18 )

       + HR[1,0,-1,1,om1]*eps * ( 70/3 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 50 )

       + HR[1,0,-1,1,0,om1]*eps^2 * (  - 26915/33 )

       + HR[1,0,1,om1]*eps * (  - 60 )

       + HR[1,0,1,om1]*eps^2 * ( 160 )

       + HR[1,0,1,om1] * (  - 70/3 )

       + HR[1,0,1,-1,om1]*eps * ( 70/3 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 50 )

       + HR[1,0,1,-1,0,om1]*eps^2 * (  - 26495/33 )

       + HR[1,0,1,-1,1,om1]*eps^2 * (  - 190/33 )

       + HR[1,0,1,0,om1]*eps * ( 890/9 )

       + HR[1,0,1,0,om1]*eps^2 * ( 1010/33 )

       + HR[1,0,1,0,-1,om1]*eps^2 * ( 1645/9 )

       + HR[1,0,1,1,-1,om1]*eps^2 * (  - 380/33 )

       + HR[1,0,1,1,1,om1]*eps^2 * (  - 3352396/99 )

       + HR[1,1,om1]*eps^(-1) * ( 9/2 )

       + HR[1,1,om1]*eps * (  - 714 )

       + HR[1,1,om1]*eps^2 * (  - 4632 )

       + HR[1,1,om1] * (  - 60 )

       + HR[1,1,-1,om1]*eps * ( 144 )

       + HR[1,1,-1,om1]*eps^2 * (  - 384 )

       + HR[1,1,-1,om1] * ( 56 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * (  - 105272/33 )

       + HR[1,1,-1,0,om1]*eps * (  - 593/2 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 9987/22 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 312983386/35235 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 4291410712/387585 )

       + HR[1,1,-1,1,om1]*eps * ( 320 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 1632/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * (  - 105152/33 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 5140351057/387585 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 763868507/11745 )

       + HR[1,1,0,om1]*eps * ( 22 )

       + HR[1,1,0,om1]*eps^2 * ( 2412 )

       + HR[1,1,0,om1] * (  - 215/3 )

       + HR[1,1,0,-1,om1]*eps * ( 469/6 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 335/2 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * ( 126 )

       + HR[1,1,0,1,-1,om1]*eps^2 * (  - 26693/66 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 9137083085033/269759160 )

       + HR[1,1,1,-1,om1]*eps * ( 378 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 666/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * (  - 38975/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 6111166883/155034 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 19377266797/129195 )

       + HR[1,1,1,0,-1,om1]*eps^2 * (  - 139091/66 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 115674946357/73570680 )

       + HR[1,1,1,1,om1]*eps * (  - 1729417/180 )

       + HR[1,1,1,1,om1]*eps^2 * ( 1842047/66 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 1165063058/4455 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 4789267037938/101159685 )

       + 208/3,


    G[3, {0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + HR[-1,-1,1,-1,1,om1]*eps^2 * ( 80 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * (  - 200/3 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * ( 160 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * (  - 1570/3 )

       + HR[-1,1,-1,1,om1]*eps * ( 20 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 80 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * ( 80 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * (  - 7690/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * ( 3440/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * ( 200/3 )

       + HR[-1,1,0,1,om1]*eps * (  - 50/3 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 200/3 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * ( 200/3 )

       + HR[-1,1,0,1,0,om1]*eps^2 * ( 20000/99 )

       + HR[-1,1,1,-1,om1]*eps * ( 40 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 160 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * (  - 7570/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * ( 5120/11 )

       + HR[-1,1,1,0,om1]*eps * (  - 785/6 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 1570/3 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * ( 670/3 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * ( 5040/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * (  - 3663428/99 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * ( 80 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * (  - 1435 )

       + HR[1,-1,1,om1]*eps * (  - 28 )

       + HR[1,-1,1,om1]*eps^2 * (  - 84 )

       + HR[1,-1,1,om1] * (  - 7 )

       + HR[1,-1,1,-1,om1]*eps * ( 20 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 80 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * (  - 13749/11 )

       + HR[1,-1,1,0,om1]*eps * (  - 139/2 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 278 )

       + HR[1,-1,1,0,1,om1]*eps^2 * (  - 18415/99 )

       + HR[1,-1,1,1,om1]*eps * (  - 185 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 740 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * (  - 13473/11 )

       + HR[1,-1,1,1,0,om1]*eps^2 * (  - 20879/18 )

       + HR[1,0,-1,1,om1]*eps * ( 50/3 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 200/3 )

       + HR[1,0,-1,1,0,om1]*eps^2 * (  - 19225/33 )

       + HR[1,0,1,om1]*eps * ( 70/3 )

       + HR[1,0,1,om1]*eps^2 * ( 70 )

       + HR[1,0,1,om1] * ( 35/6 )

       + HR[1,0,1,-1,om1]*eps * ( 50/3 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 200/3 )

       + HR[1,0,1,-1,0,om1]*eps^2 * (  - 18925/33 )

       + HR[1,0,1,-1,1,om1]*eps^2 * (  - 890/33 )

       + HR[1,0,1,0,om1]*eps * (  - 335/9 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 1340/9 )

       + HR[1,0,1,0,-1,om1]*eps^2 * ( 1175/9 )

       + HR[1,0,1,1,-1,om1]*eps^2 * (  - 1780/33 )

       + HR[1,0,1,1,1,om1]*eps^2 * (  - 2336300/99 )

       + HR[1,1,om1]*eps^(-1) * (  - 12 )

       + HR[1,1,om1]*eps * (  - 144 )

       + HR[1,1,om1]*eps^2 * (  - 384 )

       + HR[1,1,om1] * (  - 48 )

       + HR[1,1,-1,om1]*eps * (  - 56 )

       + HR[1,1,-1,om1]*eps^2 * (  - 168 )

       + HR[1,1,-1,om1] * (  - 14 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * (  - 73384/33 )

       + HR[1,1,-1,0,om1]*eps * (  - 79/2 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 158 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 33977881/7047 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 474758332/77517 )

       + HR[1,1,-1,1,om1]*eps * (  - 332 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 1328 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * (  - 71488/33 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 620309419/77517 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 103718900/2349 )

       + HR[1,1,0,om1]*eps * ( 973/6 )

       + HR[1,1,0,om1]*eps^2 * ( 973/2 )

       + HR[1,1,0,om1] * ( 973/24 )

       + HR[1,1,0,-1,om1]*eps * ( 335/6 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 670/3 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * ( 90 )

       + HR[1,1,0,1,-1,om1]*eps^2 * (  - 20047/66 )

       + HR[1,1,0,1,1,om1]*eps^2 * (  - 1036289909971/26975916 )

       + HR[1,1,1,-1,om1]*eps * (  - 441 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 1764 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * (  - 26029/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 3465156421/155034 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 2551905274/25839 )

       + HR[1,1,1,0,-1,om1]*eps^2 * (  - 93241/66 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 318388075327/7357068 )

       + HR[1,1,1,1,om1]*eps * ( 154261/18 )

       + HR[1,1,1,1,om1]*eps^2 * ( 308522/9 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 148907876/891 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 1943361769249/40463874 ),


    G[3, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + eps^2 * ( 2023/2 )

       + HR[1,-1,1,om1]*eps * (  - 6 )

       + HR[1,-1,1,om1]*eps^2 * (  - 132 )

       + HR[1,-1,1,om1] * ( 3/2 )

       + HR[1,-1,1,0,om1]*eps * (  - 201/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 78/11 )

       + HR[1,-1,1,1,om1]*eps * ( 1005/22 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 195/11 )

       + HR[1,0,1,om1]*eps * ( 5 )

       + HR[1,0,1,om1]*eps^2 * ( 110 )

       + HR[1,0,1,om1] * (  - 5/4 )

       + HR[1,0,1,0,om1]*eps * ( 335/22 )

       + HR[1,0,1,0,om1]*eps^2 * ( 65/11 )

       + HR[1,1,om1]*eps^(-1) * ( 15/4 )

       + HR[1,1,om1]*eps * (  - 735/4 )

       + HR[1,1,om1]*eps^2 * (  - 6477/4 )

       + HR[1,1,om1] * (  - 9/4 )

       + HR[1,1,-1,om1]*eps * (  - 12 )

       + HR[1,1,-1,om1]*eps^2 * (  - 264 )

       + HR[1,1,-1,om1] * ( 3 )

       + HR[1,1,-1,0,om1]*eps * (  - 171/11 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 306/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 19613/174 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 12626/87 )

       + HR[1,1,-1,1,om1]*eps * ( 774/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 72/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 12626/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * ( 10297/58 )

       + HR[1,1,0,om1]*eps * (  - 161/4 )

       + HR[1,1,0,om1]*eps^2 * ( 697/2 )

       + HR[1,1,0,om1] * (  - 291/16 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 1898676863/605520 )

       + HR[1,1,1,-1,om1]*eps * ( 1629/22 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 801/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 45763/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * ( 39907/58 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 17084821147/1816560 )

       + HR[1,1,1,1,om1]*eps * (  - 320585/88 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 3681401/440 )

       + HR[1,1,1,1,-1,om1]*eps^2 * ( 1687 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 7999747987/454140 )

       + 95/2,


    G[3, {1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + HR[1,-1,1,om1]*eps * ( 21 )

       + HR[1,-1,1,om1] * ( 3 )

       + HR[1,-1,1,0,om1]*eps * (  - 192/11 )

       + HR[1,-1,1,1,om1]*eps * ( 480/11 )

       + HR[1,0,1,om1]*eps * (  - 35/2 )

       + HR[1,0,1,om1] * (  - 5/2 )

       + HR[1,0,1,0,om1]*eps * ( 160/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 27/4 )

       + HR[1,1,om1]*eps * (  - 1221/4 )

       + HR[1,1,om1] * (  - 219/4 )

       + HR[1,1,-1,om1]*eps * ( 42 )

       + HR[1,1,-1,om1] * ( 6 )

       + HR[1,1,-1,0,om1]*eps * (  - 252/11 )

       + HR[1,1,-1,1,om1]*eps * ( 828/11 )

       + HR[1,1,0,om1]*eps * ( 185/8 )

       + HR[1,1,0,om1] * ( 19/8 )

       + HR[1,1,0,1,1,om1]*eps * ( 13527/58 )

       + HR[1,1,1,-1,om1]*eps * ( 1044/11 )

       + HR[1,1,1,0,1,om1]*eps * ( 40581/58 )

       + HR[1,1,1,1,om1]*eps * ( 109427/440 )

       + HR[1,1,1,1,om1] * (  - 324 )

       + HR[1,1,1,1,0,om1]*eps * ( 149769/116 )

       + 95/2,


    G[3, {0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1}] -> 

       + HR[1,-1,1,om1]*eps^(-1) * ( 3 )

       + HR[1,-1,1,om1]*eps * ( 36 )

       + HR[1,-1,1,om1] * ( 12 )

       + HR[1,-1,1,0,om1]*eps * (  - 936/11 )

       + HR[1,-1,1,0,om1] * (  - 234/11 )

       + HR[1,-1,1,1,om1]*eps * ( 2340/11 )

       + HR[1,-1,1,1,om1] * ( 585/11 )

       + HR[1,0,1,om1]*eps^(-1) * (  - 5/2 )

       + HR[1,0,1,om1]*eps * (  - 30 )

       + HR[1,0,1,om1] * (  - 10 )

       + HR[1,0,1,0,om1]*eps * ( 780/11 )

       + HR[1,0,1,0,om1] * ( 195/11 )

       + HR[1,1,om1]*eps^(-2) * ( 3 )

       + HR[1,1,om1]*eps^(-1) * ( 12 )

       + HR[1,1,om1]*eps * ( 96 )

       + HR[1,1,om1] * ( 36 )

       + HR[1,1,-1,om1]*eps^(-1) * ( 6 )

       + HR[1,1,-1,om1]*eps * ( 72 )

       + HR[1,1,-1,om1] * ( 24 )

       + HR[1,1,-1,0,om1]*eps * (  - 1080/11 )

       + HR[1,1,-1,0,om1] * (  - 270/11 )

       + HR[1,1,-1,0,0,om1]*eps * ( 5459/29 )

       + HR[1,1,-1,0,1,om1]*eps * (  - 6700/29 )

       + HR[1,1,-1,1,om1]*eps * ( 3888/11 )

       + HR[1,1,-1,1,om1] * ( 972/11 )

       + HR[1,1,-1,1,0,om1]*eps * (  - 6700/29 )

       + HR[1,1,-1,1,1,om1]*eps * ( 7941/29 )

       + HR[1,1,0,om1]*eps^(-1) * (  - 103/8 )

       + HR[1,1,0,om1]*eps * (  - 309/2 )

       + HR[1,1,0,om1] * (  - 103/2 )

       + HR[1,1,0,1,1,om1]*eps * ( 42871459/20184 )

       + HR[1,1,1,-1,om1]*eps * ( 4644/11 )

       + HR[1,1,1,-1,om1] * ( 1161/11 )

       + HR[1,1,1,-1,0,om1]*eps * (  - 23498/29 )

       + HR[1,1,1,-1,1,om1]*eps * ( 29703/29 )

       + HR[1,1,1,0,1,om1]*eps * ( 385699175/60552 )

       + HR[1,1,1,1,om1]*eps * (  - 548688/55 )

       + HR[1,1,1,1,om1] * (  - 137172/55 )

       + HR[1,1,1,1,-1,om1]*eps * ( 2454 )

       + HR[1,1,1,1,0,om1]*eps * ( 177743891/15138 ),


    G[3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}] -> 

       + HR[1,-1,1,om1]*eps^(-1) * (  - 3 )

       + HR[1,-1,1,om1]*eps * (  - 21 )

       + HR[1,-1,1,om1] * (  - 9 )

       + HR[1,-1,1,0,om1]*eps * ( 468/11 )

       + HR[1,-1,1,0,om1] * ( 156/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1170/11 )

       + HR[1,-1,1,1,om1] * (  - 390/11 )

       + HR[1,0,1,om1]*eps^(-1) * ( 5/2 )

       + HR[1,0,1,om1]*eps * ( 35/2 )

       + HR[1,0,1,om1] * ( 15/2 )

       + HR[1,0,1,0,om1]*eps * (  - 390/11 )

       + HR[1,0,1,0,om1] * (  - 130/11 )

       + HR[1,1,om1]*eps^(-2) * (  - 9/2 )

       + HR[1,1,om1]*eps^(-1) * (  - 27/2 )

       + HR[1,1,om1]*eps * (  - 135/2 )

       + HR[1,1,om1] * (  - 63/2 )

       + HR[1,1,-1,om1]*eps^(-1) * (  - 6 )

       + HR[1,1,-1,om1]*eps * (  - 42 )

       + HR[1,1,-1,om1] * (  - 18 )

       + HR[1,1,-1,0,om1]*eps * ( 540/11 )

       + HR[1,1,-1,0,om1] * ( 180/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 7460/87 )

       + HR[1,1,-1,0,1,om1]*eps * ( 9136/87 )

       + HR[1,1,-1,1,om1]*eps * (  - 1944/11 )

       + HR[1,1,-1,1,om1] * (  - 648/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 9136/87 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 3604/29 )

       + HR[1,1,0,om1]*eps^(-1) * ( 103/8 )

       + HR[1,1,0,om1]*eps * ( 721/8 )

       + HR[1,1,0,om1] * ( 309/8 )

       + HR[1,1,0,1,1,om1]*eps * (  - 7868915/7569 )

       + HR[1,1,1,-1,om1]*eps * (  - 2322/11 )

       + HR[1,1,1,-1,om1] * (  - 774/11 )

       + HR[1,1,1,-1,0,om1]*eps * ( 32024/87 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 13468/29 )

       + HR[1,1,1,0,1,om1]*eps * (  - 70795933/22707 )

       + HR[1,1,1,1,om1]*eps * ( 280284/55 )

       + HR[1,1,1,1,om1] * ( 93428/55 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 1112 )

       + HR[1,1,1,1,0,om1]*eps * (  - 1045844741/181656 ),


    G[3, {0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/6 )

       + eps^(-2) * ( 3/2 )

       + eps^(-1) * ( 55/6 )

       + eps * ( 1351/6 )

       + eps^2 * ( 2023/2 )

       + HR[-1,-1,-1,1,-1,1,om1]*eps^2 * (  - 48 )

       + HR[-1,-1,-1,1,0,1,om1]*eps^2 * ( 40 )

       + HR[-1,-1,-1,1,1,-1,om1]*eps^2 * (  - 96 )

       + HR[-1,-1,-1,1,1,0,om1]*eps^2 * ( 314 )

       + HR[-1,-1,1,-1,1,om1]*eps * (  - 12 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 48 )

       + HR[-1,-1,1,-1,1,-1,om1]*eps^2 * (  - 48 )

       + HR[-1,-1,1,-1,1,0,om1]*eps^2 * ( 4614/11 )

       + HR[-1,-1,1,-1,1,1,om1]*eps^2 * (  - 2064/11 )

       + HR[-1,-1,1,0,-1,1,om1]*eps^2 * (  - 40 )

       + HR[-1,-1,1,0,1,om1]*eps * ( 10 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 40 )

       + HR[-1,-1,1,0,1,-1,om1]*eps^2 * (  - 40 )

       + HR[-1,-1,1,0,1,0,om1]*eps^2 * (  - 4000/33 )

       + HR[-1,-1,1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 96 )

       + HR[-1,-1,1,1,-1,0,om1]*eps^2 * ( 4542/11 )

       + HR[-1,-1,1,1,-1,1,om1]*eps^2 * (  - 3072/11 )

       + HR[-1,-1,1,1,0,om1]*eps * ( 157/2 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 314 )

       + HR[-1,-1,1,1,0,-1,om1]*eps^2 * (  - 134 )

       + HR[-1,-1,1,1,1,-1,om1]*eps^2 * (  - 3024/11 )

       + HR[-1,-1,1,1,1,1,om1]*eps^2 * ( 3663428/165 )

       + HR[-1,1,-1,-1,1,-1,om1]*eps^2 * (  - 48 )

       + HR[-1,1,-1,-1,1,1,om1]*eps^2 * ( 861 )

       + HR[-1,1,-1,1,om1]*eps * (  - 12 )

       + HR[-1,1,-1,1,om1]*eps^2 * (  - 54 )

       + HR[-1,1,-1,1,om1] * (  - 3 )

       + HR[-1,1,-1,1,-1,om1]*eps * (  - 12 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 48 )

       + HR[-1,1,-1,1,-1,1,om1]*eps^2 * ( 8091/11 )

       + HR[-1,1,-1,1,0,om1]*eps * ( 2307/22 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 4614/11 )

       + HR[-1,1,-1,1,0,1,om1]*eps^2 * ( 4079/33 )

       + HR[-1,1,-1,1,1,om1]*eps * (  - 516/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 2064/11 )

       + HR[-1,1,-1,1,1,-1,om1]*eps^2 * ( 7767/11 )

       + HR[-1,1,-1,1,1,0,om1]*eps^2 * ( 4741/6 )

       + HR[-1,1,0,-1,1,om1]*eps * (  - 10 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 40 )

       + HR[-1,1,0,-1,1,0,om1]*eps^2 * ( 3845/11 )

       + HR[-1,1,0,1,om1]*eps * ( 10 )

       + HR[-1,1,0,1,om1]*eps^2 * ( 45 )

       + HR[-1,1,0,1,om1] * ( 5/2 )

       + HR[-1,1,0,1,-1,om1]*eps * (  - 10 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 40 )

       + HR[-1,1,0,1,-1,0,om1]*eps^2 * ( 3785/11 )

       + HR[-1,1,0,1,-1,1,om1]*eps^2 * ( 310/11 )

       + HR[-1,1,0,1,0,om1]*eps * (  - 1000/33 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 4000/33 )

       + HR[-1,1,0,1,0,-1,om1]*eps^2 * (  - 235/3 )

       + HR[-1,1,0,1,1,-1,om1]*eps^2 * ( 620/11 )

       + HR[-1,1,0,1,1,1,om1]*eps^2 * ( 457063/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,1,-1,om1]*eps^2 * (  - 108 )

       + HR[-1,1,1,-1,om1] * (  - 6 )

       + HR[-1,1,1,-1,-1,1,om1]*eps^2 * ( 14360/11 )

       + HR[-1,1,1,-1,0,om1]*eps * ( 2271/22 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 4542/11 )

       + HR[-1,1,1,-1,0,0,om1]*eps^2 * (  - 42576058/11745 )

       + HR[-1,1,1,-1,0,1,om1]*eps^2 * ( 589653376/129195 )

       + HR[-1,1,1,-1,1,om1]*eps * (  - 768/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 3072/11 )

       + HR[-1,1,1,-1,1,-1,om1]*eps^2 * ( 13664/11 )

       + HR[-1,1,1,-1,1,0,om1]*eps^2 * ( 756444121/129195 )

       + HR[-1,1,1,-1,1,1,om1]*eps^2 * (  - 107290001/3915 )

       + HR[-1,1,1,0,om1]*eps * ( 157/2 )

       + HR[-1,1,1,0,om1]*eps^2 * ( 1413/4 )

       + HR[-1,1,1,0,om1] * ( 157/8 )

       + HR[-1,1,1,0,-1,om1]*eps * (  - 67/2 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 134 )

       + HR[-1,1,1,0,-1,-1,om1]*eps^2 * (  - 54 )

       + HR[-1,1,1,0,1,-1,om1]*eps^2 * ( 4181/22 )

       + HR[-1,1,1,0,1,1,om1]*eps^2 * ( 475621392529/44959860 )

       + HR[-1,1,1,1,-1,om1]*eps * (  - 756/11 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 3024/11 )

       + HR[-1,1,1,1,-1,-1,om1]*eps^2 * ( 14667/11 )

       + HR[-1,1,1,1,-1,0,om1]*eps^2 * ( 864680771/51678 )

       + HR[-1,1,1,1,-1,1,om1]*eps^2 * (  - 2700304591/43065 )

       + HR[-1,1,1,1,0,-1,om1]*eps^2 * ( 17579/22 )

       + HR[-1,1,1,1,0,1,om1]*eps^2 * (  - 25794638881/2452356 )

       + HR[-1,1,1,1,1,om1]*eps * ( 915857/165 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/165 )

       + HR[-1,1,1,1,1,-1,om1]*eps^2 * (  - 161249414/1485 )

       + HR[-1,1,1,1,1,0,om1]*eps^2 * (  - 10381793653103/269759160 )

       + HR[1,-1,-1,-1,1,-1,om1]*eps^2 * (  - 48 )

       + HR[1,-1,-1,-1,1,1,om1]*eps^2 * ( 861 )

       + HR[1,-1,-1,1,-1,om1]*eps * (  - 12 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 48 )

       + HR[1,-1,-1,1,-1,1,om1]*eps^2 * ( 7827/11 )

       + HR[1,-1,-1,1,0,1,om1]*eps^2 * ( 4739/33 )

       + HR[1,-1,-1,1,1,om1]*eps * ( 861/4 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 861 )

       + HR[1,-1,-1,1,1,-1,om1]*eps^2 * ( 7239/11 )

       + HR[1,-1,-1,1,1,0,om1]*eps^2 * ( 5683/6 )

       + HR[1,-1,0,1,-1,1,om1]*eps^2 * ( 56 )

       + HR[1,-1,0,1,1,-1,om1]*eps^2 * ( 112 )

       + HR[1,-1,1,om1]*eps * (  - 45 )

       + HR[1,-1,1,om1]*eps^2 * (  - 333 )

       + HR[1,-1,1,om1] * (  - 3 )

       + HR[1,-1,1,-1,om1]*eps * (  - 12 )

       + HR[1,-1,1,-1,om1]*eps^2 * (  - 54 )

       + HR[1,-1,1,-1,om1] * (  - 3 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 7827/44 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 8355/11 )

       + HR[1,-1,1,-1,1,-1,om1]*eps^2 * (  - 960/11 )

       + HR[1,-1,1,-1,1,0,om1]*eps^2 * ( 379076/121 )

       + HR[1,-1,1,-1,1,1,om1]*eps^2 * (  - 44958403/1815 )

       + HR[1,-1,1,0,om1]*eps * ( 1611/22 )

       + HR[1,-1,1,0,om1]*eps^2 * ( 17907/44 )

       + HR[1,-1,1,0,om1] * ( 2187/88 )

       + HR[1,-1,1,0,-1,1,om1]*eps^2 * ( 23912/33 )

       + HR[1,-1,1,0,1,om1]*eps * ( 4739/132 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 3419/33 )

       + HR[1,-1,1,0,1,-1,om1]*eps^2 * ( 62203/66 )

       + HR[1,-1,1,0,1,0,om1]*eps^2 * (  - 2107610/1089 )

       + HR[1,-1,1,1,om1]*eps * ( 354/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 537/11 )

       + HR[1,-1,1,1,om1] * (  - 183/22 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 7239/44 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 8295/11 )

       + HR[1,-1,1,1,-1,-1,om1]*eps^2 * (  - 14053/11 )

       + HR[1,-1,1,1,-1,0,om1]*eps^2 * ( 20627972767/2842290 )

       + HR[1,-1,1,1,-1,1,om1]*eps^2 * (  - 23836873409/473715 )

       + HR[1,-1,1,1,0,om1]*eps * ( 5683/24 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 3799/6 )

       + HR[1,-1,1,1,0,-1,om1]*eps^2 * ( 56157/22 )

       + HR[1,-1,1,1,1,-1,om1]*eps^2 * (  - 37582972604/473715 )

       + HR[1,-1,1,1,1,1,om1]*eps^2 * (  - 3686615931573623/29673507600
          )

       + HR[1,0,-1,1,om1]*eps * (  - 10 )

       + HR[1,0,-1,1,om1]*eps^2 * (  - 45 )

       + HR[1,0,-1,1,om1] * (  - 5/2 )

       + HR[1,0,-1,1,-1,1,om1]*eps^2 * ( 20 )

       + HR[1,0,-1,1,0,om1]*eps * ( 3845/44 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 3845/11 )

       + HR[1,0,-1,1,1,-1,om1]*eps^2 * ( 40 )

       + HR[1,0,-1,1,1,1,om1]*eps^2 * (  - 515 )

       + HR[1,0,1,om1]*eps * ( 75/2 )

       + HR[1,0,1,om1]*eps^2 * ( 555/2 )

       + HR[1,0,1,om1] * ( 5/2 )

       + HR[1,0,1,-1,om1]*eps * (  - 10 )

       + HR[1,0,1,-1,om1]*eps^2 * (  - 45 )

       + HR[1,0,1,-1,om1] * (  - 5/2 )

       + HR[1,0,1,-1,-1,1,om1]*eps^2 * ( 35900/33 )

       + HR[1,0,1,-1,0,om1]*eps * ( 3785/44 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 3785/11 )

       + HR[1,0,1,-1,1,om1]*eps * ( 265/22 )

       + HR[1,0,1,-1,1,om1]*eps^2 * ( 90/11 )

       + HR[1,0,1,-1,1,-1,om1]*eps^2 * ( 36560/33 )

       + HR[1,0,1,-1,1,0,om1]*eps^2 * (  - 515720/363 )

       + HR[1,0,1,-1,1,1,om1]*eps^2 * ( 829888903/94743 )

       + HR[1,0,1,0,om1]*eps * (  - 130/33 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 905/11 )

       + HR[1,0,1,0,om1] * (  - 425/66 )

       + HR[1,0,1,0,-1,om1]*eps * (  - 235/12 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 235/3 )

       + HR[1,0,1,0,-1,-1,om1]*eps^2 * (  - 45 )

       + HR[1,0,1,0,1,1,om1]*eps^2 * (  - 3624877399381/593470152 )

       + HR[1,0,1,1,-1,om1]*eps * ( 265/11 )

       + HR[1,0,1,1,-1,om1]*eps^2 * ( 180/11 )

       + HR[1,0,1,1,-1,-1,om1]*eps^2 * ( 71800/33 )

       + HR[1,0,1,1,-1,0,om1]*eps^2 * ( 329317256/852687 )

       + HR[1,0,1,1,-1,1,om1]*eps^2 * ( 3440419745/284229 )

       + HR[1,0,1,1,0,1,om1]*eps^2 * (  - 165151061541701/7121641824 )

       + HR[1,0,1,1,1,om1]*eps * ( 110017/33 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 474058/33 )

       + HR[1,0,1,1,1,-1,om1]*eps^2 * ( 901960391/94743 )

       + HR[1,0,1,1,1,0,om1]*eps^2 * (  - 361430764578557/7121641824 )

       + HR[1,1,om1]*eps^(-1) * ( 15/4 )

       + HR[1,1,om1]*eps * (  - 687/4 )

       + HR[1,1,om1]*eps^2 * (  - 5805/4 )

       + HR[1,1,om1] * (  - 9/4 )

       + HR[1,1,-1,om1]*eps * (  - 90 )

       + HR[1,1,-1,om1]*eps^2 * (  - 666 )

       + HR[1,1,-1,om1] * (  - 6 )

       + HR[1,1,-1,-1,-1,1,om1]*eps^2 * (  - 14360/11 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 3458/11 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 14888/11 )

       + HR[1,1,-1,-1,1,-1,om1]*eps^2 * (  - 15584/11 )

       + HR[1,1,-1,-1,1,0,om1]*eps^2 * ( 635777/121 )

       + HR[1,1,-1,-1,1,1,om1]*eps^2 * (  - 51433933/1815 )

       + HR[1,1,-1,0,om1]*eps * ( 1407/22 )

       + HR[1,1,-1,0,om1]*eps^2 * ( 19215/44 )

       + HR[1,1,-1,0,om1] * ( 1767/88 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 17888819/23490 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 37027378/11745 )

       + HR[1,1,-1,0,1,om1]*eps * ( 127194574/129195 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 515631076/129195 )

       + HR[1,1,-1,0,1,-1,om1]*eps^2 * ( 5405/22 )

       + HR[1,1,-1,1,om1]*eps * ( 708/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 1008/11 )

       + HR[1,1,-1,1,om1] * (  - 84/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 3152/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 14720/11 )

       + HR[1,1,-1,1,-1,-1,om1]*eps^2 * (  - 42773/11 )

       + HR[1,1,-1,1,-1,0,om1]*eps^2 * ( 7453282321/2842290 )

       + HR[1,1,-1,1,-1,1,om1]*eps^2 * (  - 4187892677/94743 )

       + HR[1,1,-1,1,0,om1]*eps * ( 710968471/516780 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 647022391/129195 )

       + HR[1,1,-1,1,0,-1,om1]*eps^2 * ( 182045/66 )

       + HR[1,1,-1,1,0,1,om1]*eps^2 * ( 17407366379707/741837690 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 103777661/15660 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 105530321/3915 )

       + HR[1,1,-1,1,1,-1,om1]*eps^2 * (  - 5345491202/94743 )

       + HR[1,1,-1,1,1,0,om1]*eps^2 * ( 175766996767831/2967350760 )

       + HR[1,1,-1,1,1,1,om1]*eps^2 * (  - 5383571480206853/14836753800
          )

       + HR[1,1,0,om1]*eps * ( 159/8 )

       + HR[1,1,0,om1]*eps^2 * ( 6029/8 )

       + HR[1,1,0,om1] * (  - 117/8 )

       + HR[1,1,0,-1,om1]*eps * (  - 67/2 )

       + HR[1,1,0,-1,om1]*eps^2 * (  - 603/4 )

       + HR[1,1,0,-1,om1] * (  - 67/8 )

       + HR[1,1,0,-1,-1,om1]*eps * (  - 27/2 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 54 )

       + HR[1,1,0,-1,-1,-1,om1]*eps^2 * (  - 54 )

       + HR[1,1,0,-1,1,-1,om1]*eps^2 * ( 3821/22 )

       + HR[1,1,0,-1,1,1,om1]*eps^2 * ( 63373549879/44959860 )

       + HR[1,1,0,1,-1,om1]*eps * ( 4467/88 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 3895/22 )

       + HR[1,1,0,1,-1,-1,om1]*eps^2 * ( 132161/66 )

       + HR[1,1,0,1,-1,0,om1]*eps^2 * ( 4082159533026678788107/
         4711900782065400 )

       + HR[1,1,0,1,-1,1,om1]*eps^2 * (  - 2735179252501226218843/
         3141267188043600 )

       + HR[1,1,0,1,1,om1]*eps * ( 1771532770133/359678880 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 2274674381831/89919720 )

       + HR[1,1,0,1,1,-1,om1]*eps^2 * (  - 1367924815192060068941/
         785316797010900 )

       + HR[1,1,1,-1,om1]*eps * ( 1062/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 1413/11 )

       + HR[1,1,1,-1,om1] * ( 45/22 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 13083/44 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 16251/11 )

       + HR[1,1,1,-1,-1,-1,om1]*eps^2 * (  - 71493/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^2 * (  - 660264677584619839687/
         1570633594021800 )

       + HR[1,1,1,-1,-1,1,om1]*eps^2 * ( 599627022591900229147/
         1570633594021800 )

       + HR[1,1,1,-1,0,om1]*eps * ( 771474053/206712 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 742724057/51678 )

       + HR[1,1,1,-1,0,-1,om1]*eps^2 * (  - 1789740159661/299732400 )

       + HR[1,1,1,-1,0,0,om1]*eps^2 * ( 1416051607288076867/
         8310230656200 )

       + HR[1,1,1,-1,0,1,om1]*eps^2 * (  - 40214193291785679637/
         168282170788050 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 2564977531/172260 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2624529991/43065 )

       + HR[1,1,1,-1,1,-1,om1]*eps^2 * ( 606719374624555014547/
         1570633594021800 )

       + HR[1,1,1,-1,1,0,om1]*eps^2 * ( 514470054676873637329/
         4711900782065400 )

       + HR[1,1,1,-1,1,1,om1]*eps^2 * (  - 1718516247048623156837/
         3141267188043600 )

       + HR[1,1,1,0,-1,om1]*eps * ( 15797/88 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 19361/22 )

       + HR[1,1,1,0,-1,-1,om1]*eps^2 * ( 4271/66 )

       + HR[1,1,1,0,-1,0,om1]*eps^2 * ( 4040208145777950384523/
         1570633594021800 )

       + HR[1,1,1,0,-1,1,om1]*eps^2 * (  - 392470741848186566141/
         149584151811600 )

       + HR[1,1,1,0,0,-1,om1]*eps^2 * ( 12381195523753/1079036640 )

       + HR[1,1,1,0,0,1,om1]*eps^2 * ( 4487828695892669835625/
         27140548504696704 )

       + HR[1,1,1,0,1,om1]*eps * ( 90134077171/19618848 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 787189658357/24523560 )

       + HR[1,1,1,0,1,-1,om1]*eps^2 * (  - 456308096906756721259/
         87257421890100 )

       + HR[1,1,1,0,1,0,om1]*eps^2 * ( 186657837137818021774297/
         678513712617417600 )

       + HR[1,1,1,1,om1]*eps * (  - 7467431/1320 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 3457063/440 )

       + HR[1,1,1,1,om1] * (  - 113875/264 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 75288607/2970 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 154802534/1485 )

       + HR[1,1,1,1,-1,-1,om1]*eps^2 * ( 657672510788583111847/
         392658398505450 )

       + HR[1,1,1,1,-1,0,om1]*eps^2 * ( 1355348246137204677313/
         1570633594021800 )

       + HR[1,1,1,1,-1,1,om1]*eps^2 * (  - 3126630457642101144001/
         3141267188043600 )

       + HR[1,1,1,1,0,om1]*eps * ( 256521268627/67439790 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 2183600348927/53951832 )

       + HR[1,1,1,1,0,-1,om1]*eps^2 * (  - 26938679277675771527/
         2579037100200 )

       + HR[1,1,1,1,0,0,om1]*eps^2 * ( 560252045772026299592393/
         301561650052185600 )

       + HR[1,1,1,1,1,-1,om1]*eps^2 * (  - 65790423178218757819/
         26177226567030 )

       + HR[1,1,1,1,1,1,om1]*eps^2 * (  - 258539333577785155363716967/
         1727125813935244800 )

       + 95/2,


    G[3, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] -> 

       + HR[1,-1,1,-1,1,om1] * ( 12 )

       + HR[1,-1,1,0,1,om1] * (  - 10 )

       + HR[1,-1,1,1,-1,om1] * ( 24 )

       + HR[1,-1,1,1,0,om1] * (  - 157/2 )

       + HR[1,0,1,-1,1,om1] * (  - 10 )

       + HR[1,0,1,1,-1,om1] * (  - 20 )

       + HR[1,0,1,1,1,om1] * ( 515/2 )

       + HR[1,1,-1,-1,1,om1] * ( 24 )

       + HR[1,1,-1,0,0,om1] * (  - 989/9 )

       + HR[1,1,-1,0,1,om1] * ( 946/9 )

       + HR[1,1,-1,1,-1,om1] * ( 48 )

       + HR[1,1,-1,1,0,om1] * (  - 287/9 )

       + HR[1,1,-1,1,1,om1] * (  - 637/3 )

       + HR[1,1,0,1,-1,om1] * (  - 13/2 )

       + HR[1,1,0,1,1,om1] * ( 16417/54 )

       + HR[1,1,1,-1,-1,om1] * ( 72 )

       + HR[1,1,1,-1,0,om1] * ( 3505/18 )

       + HR[1,1,1,-1,1,om1] * (  - 2167/3 )

       + HR[1,1,1,0,-1,om1] * ( 81/2 )

       + HR[1,1,1,0,1,om1] * ( 23735/162 )

       + HR[1,1,1,1,-1,om1] * (  - 4846/3 )

       + HR[1,1,1,1,0,om1] * ( 68269/324 ),


    G[3, {0, 1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0}] -> 

       + eps^(-3) * ( 1/24 )

       + eps^(-2) * (  - 1/3 )

       + eps^(-1) * ( 13/6 )

       + eps * ( 242/3 )

       + eps^2 * (  - 1456/3 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 144 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 120 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 288 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 942 )

       + HR[-1,1,-1,1,om1]*eps * (  - 36 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 144 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 13842/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 6192/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,om1]*eps * ( 30 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 4000/11 )

       + HR[-1,1,1,-1,om1]*eps * (  - 72 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 288 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 13626/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 9216/11 )

       + HR[-1,1,1,0,om1]*eps * ( 471/2 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 942 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 402 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 9072/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/55 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[1,-1,-1,1,-1,1,om1]*eps^2 * ( 96 )

       + HR[1,-1,-1,1,0,1,om1]*eps^2 * (  - 80 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 2583 )

       + HR[1,-1,-1,1,1,-1,om1]*eps^2 * ( 192 )

       + HR[1,-1,-1,1,1,0,om1]*eps^2 * (  - 628 )

       + HR[1,-1,0,1,-1,1,om1]*eps^2 * (  - 72 )

       + HR[1,-1,0,1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[1,-1,1,om1]*eps^(-1) * ( 6 )

       + HR[1,-1,1,om1]*eps * (  - 12 )

       + HR[1,-1,1,om1]*eps^2 * ( 264 )

       + HR[1,-1,1,om1] * ( 12 )

       + HR[1,-1,1,-1,om1]*eps * (  - 36 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 144 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 24 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 23745/11 )

       + HR[1,-1,1,-1,1,-1,om1]*eps^2 * ( 96 )

       + HR[1,-1,1,-1,1,0,om1]*eps^2 * (  - 11676/11 )

       + HR[1,-1,1,-1,1,1,om1]*eps^2 * ( 10248/11 )

       + HR[1,-1,1,0,om1]*eps * ( 4533/22 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 12306/11 )

       + HR[1,-1,1,0,om1] * (  - 450/11 )

       + HR[1,-1,1,0,-1,1,om1]*eps^2 * ( 8 )

       + HR[1,-1,1,0,1,om1]*eps * (  - 20 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 4519/11 )

       + HR[1,-1,1,0,1,-1,om1]*eps^2 * (  - 64 )

       + HR[1,-1,1,0,1,0,om1]*eps^2 * ( 14120/33 )

       + HR[1,-1,1,1,om1]*eps * ( 1437/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 2352/11 )

       + HR[1,-1,1,1,om1] * ( 1125/11 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 48 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 22245/11 )

       + HR[1,-1,1,1,-1,0,om1]*eps^2 * (  - 10812/11 )

       + HR[1,-1,1,1,-1,1,om1]*eps^2 * ( 13632/11 )

       + HR[1,-1,1,1,0,om1]*eps * (  - 157 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 5369/2 )

       + HR[1,-1,1,1,0,-1,om1]*eps^2 * ( 124 )

       + HR[1,-1,1,1,1,-1,om1]*eps^2 * ( 10152/11 )

       + HR[1,-1,1,1,1,1,om1]*eps^2 * (  - 7913278/165 )

       + HR[1,0,-1,1,om1]*eps * (  - 30 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 120 )

       + HR[1,0,-1,1,-1,1,om1]*eps^2 * (  - 80 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 11535/11 )

       + HR[1,0,-1,1,1,-1,om1]*eps^2 * (  - 160 )

       + HR[1,0,-1,1,1,1,om1]*eps^2 * ( 2060 )

       + HR[1,0,1,om1]*eps^(-1) * (  - 5 )

       + HR[1,0,1,om1]*eps * ( 10 )

       + HR[1,0,1,om1]*eps^2 * (  - 220 )

       + HR[1,0,1,om1] * (  - 10 )

       + HR[1,0,1,-1,om1]*eps * (  - 30 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 120 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 11355/11 )

       + HR[1,0,1,-1,1,om1]*eps * (  - 20 )

       + HR[1,0,1,-1,1,om1]*eps^2 * ( 1370/11 )

       + HR[1,0,1,-1,1,-1,om1]*eps^2 * (  - 80 )

       + HR[1,0,1,-1,1,0,om1]*eps^2 * ( 14120/33 )

       + HR[1,0,1,-1,1,1,om1]*eps^2 * ( 11260/11 )

       + HR[1,0,1,0,om1]*eps * (  - 5/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 2720/11 )

       + HR[1,0,1,0,om1] * ( 375/11 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 235 )

       + HR[1,0,1,0,1,1,om1]*eps^2 * (  - 84400/99 )

       + HR[1,0,1,1,-1,om1]*eps * (  - 40 )

       + HR[1,0,1,1,-1,om1]*eps^2 * ( 2740/11 )

       + HR[1,0,1,1,-1,0,om1]*eps^2 * ( 4720/11 )

       + HR[1,0,1,1,-1,1,om1]*eps^2 * ( 5580/11 )

       + HR[1,0,1,1,0,1,om1]*eps^2 * (  - 312115/396 )

       + HR[1,0,1,1,1,om1]*eps * ( 515 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 445733/11 )

       + HR[1,0,1,1,1,-1,om1]*eps^2 * ( 5620/11 )

       + HR[1,0,1,1,1,0,om1]*eps^2 * ( 416935/396 )

       + HR[1,1,om1]*eps^(-2) * ( 9/2 )

       + HR[1,1,om1]*eps^(-1) * ( 117/16 )

       + HR[1,1,om1]*eps * ( 513/4 )

       + HR[1,1,om1]*eps^2 * (  - 588 )

       + HR[1,1,om1] * ( 3/2 )

       + HR[1,1,-1,om1]*eps^(-1) * ( 12 )

       + HR[1,1,-1,om1]*eps * (  - 24 )

       + HR[1,1,-1,om1]*eps^2 * ( 528 )

       + HR[1,1,-1,om1] * ( 24 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 48 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 42024/11 )

       + HR[1,1,-1,-1,1,-1,om1]*eps^2 * ( 192 )

       + HR[1,1,-1,-1,1,0,om1]*eps^2 * (  - 23352/11 )

       + HR[1,1,-1,-1,1,1,om1]*eps^2 * ( 20496/11 )

       + HR[1,1,-1,0,om1]*eps * ( 3357/22 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 10026/11 )

       + HR[1,1,-1,0,om1] * (  - 504/11 )

       + HR[1,1,-1,0,0,om1]*eps * ( 22900/261 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 35594158/3915 )

       + HR[1,1,-1,0,1,om1]*eps * (  - 45338/261 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 499768966/43065 )

       + HR[1,1,-1,0,1,-1,om1]*eps^2 * (  - 144 )

       + HR[1,1,-1,1,om1]*eps * ( 3006/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 1008/11 )

       + HR[1,1,-1,1,om1] * ( 1854/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 96 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 38880/11 )

       + HR[1,1,-1,1,-1,0,om1]*eps^2 * (  - 21624/11 )

       + HR[1,1,-1,1,-1,1,om1]*eps^2 * ( 27792/11 )

       + HR[1,1,-1,1,0,om1]*eps * (  - 116852/261 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 690159331/43065 )

       + HR[1,1,-1,1,0,-1,om1]*eps^2 * ( 232 )

       + HR[1,1,-1,1,0,1,om1]*eps^2 * (  - 29912/33 )

       + HR[1,1,-1,1,1,om1]*eps * ( 3104/87 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 103585121/1305 )

       + HR[1,1,-1,1,1,-1,om1]*eps^2 * ( 21360/11 )

       + HR[1,1,-1,1,1,0,om1]*eps^2 * (  - 55394/33 )

       + HR[1,1,-1,1,1,1,om1]*eps^2 * (  - 13193296/165 )

       + HR[1,1,0,om1]*eps^(-1) * (  - 143/8 )

       + HR[1,1,0,om1]*eps * (  - 39 )

       + HR[1,1,0,om1]*eps^2 * (  - 1003/4 )

       + HR[1,1,0,om1] * (  - 223/16 )

       + HR[1,1,0,-1,om1]*eps * (  - 201/2 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 402 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 162 )

       + HR[1,1,0,-1,1,-1,om1]*eps^2 * (  - 160 )

       + HR[1,1,0,-1,1,1,om1]*eps^2 * ( 12560/3 )

       + HR[1,1,0,1,-1,om1]*eps * (  - 13 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 13115/22 )

       + HR[1,1,0,1,-1,-1,om1]*eps^2 * ( 108 )

       + HR[1,1,0,1,-1,0,om1]*eps^2 * (  - 877880792021/157203585 )

       + HR[1,1,0,1,-1,1,om1]*eps^2 * ( 313809771427/52401195 )

       + HR[1,1,0,1,1,om1]*eps * ( 675337987/363312 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 5902609635833/119892960 )

       + HR[1,1,0,1,1,-1,om1]*eps^2 * ( 1362218874656/52401195 )

       + HR[1,1,1,-1,om1]*eps * ( 4707/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 4032/11 )

       + HR[1,1,1,-1,om1] * ( 2187/11 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 144 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 40833/11 )

       + HR[1,1,1,-1,-1,0,om1]*eps^2 * (  - 1727812061693/104802390 )

       + HR[1,1,1,-1,-1,1,om1]*eps^2 * ( 1826859847733/104802390 )

       + HR[1,1,1,-1,0,om1]*eps * (  - 250561/261 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 751974947/17226 )

       + HR[1,1,1,-1,0,-1,om1]*eps^2 * (  - 10716/5 )

       + HR[1,1,1,-1,0,0,om1]*eps^2 * ( 6550753799/1663530 )

       + HR[1,1,1,-1,0,1,om1]*eps^2 * (  - 477396077897/44915310 )

       + HR[1,1,1,-1,1,om1]*eps * ( 24956/87 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2552910091/14355 )

       + HR[1,1,1,-1,1,-1,om1]*eps^2 * ( 1742484396293/104802390 )

       + HR[1,1,1,-1,1,0,om1]*eps^2 * (  - 1211578531729/314407170 )

       + HR[1,1,1,-1,1,1,om1]*eps^2 * (  - 2026337771389/20960478 )

       + HR[1,1,1,0,-1,om1]*eps * ( 81 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 49173/22 )

       + HR[1,1,1,0,-1,-1,om1]*eps^2 * ( 324 )

       + HR[1,1,1,0,-1,0,om1]*eps^2 * ( 144599896282/17467065 )

       + HR[1,1,1,0,-1,1,om1]*eps^2 * (  - 73928209418/7485885 )

       + HR[1,1,1,0,0,-1,om1]*eps^2 * ( 182984/15 )

       + HR[1,1,1,0,0,1,om1]*eps^2 * ( 14089777396237/5659329060 )

       + HR[1,1,1,0,1,om1]*eps * ( 4404628667/1089936 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 784004692739/32698080 )

       + HR[1,1,1,0,1,-1,om1]*eps^2 * ( 2627158194361/52401195 )

       + HR[1,1,1,0,1,0,om1]*eps^2 * (  - 72188705947013/5659329060 )

       + HR[1,1,1,1,om1]*eps * (  - 1149229/1760 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 282023/44 )

       + HR[1,1,1,1,om1] * (  - 108249/44 )

       + HR[1,1,1,1,-1,om1]*eps * ( 2800/3 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 149350934/495 )

       + HR[1,1,1,1,-1,-1,om1]*eps^2 * ( 3067893390346/52401195 )

       + HR[1,1,1,1,-1,0,om1]*eps^2 * ( 1646800369547/104802390 )

       + HR[1,1,1,1,-1,1,om1]*eps^2 * (  - 2308315226831/20960478 )

       + HR[1,1,1,1,0,om1]*eps * ( 3895798501/544968 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 2326814069863/179839440 )

       + HR[1,1,1,1,0,-1,om1]*eps^2 * ( 25457079356/1497177 )

       + HR[1,1,1,1,0,0,om1]*eps^2 * (  - 101592055946771/1676838240 )

       + HR[1,1,1,1,1,-1,om1]*eps^2 * (  - 334646597821/2328942 )

       + HR[1,1,1,1,1,1,om1]*eps^2 * (  - 27693091875021821/28811129760
          )

       - 40/3,


    G[3, {0, 1, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}] -> 

       + eps^(-3) * (  - 1/24 )

       + eps^(-2) * ( 1/6 )

       + eps^(-1) * ( 11/6 )

       + eps * ( 2038/3 )

       + eps^2 * (  - 24472/3 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 144 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 120 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 288 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 942 )

       + HR[-1,1,-1,1,om1]*eps * (  - 36 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 216 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 13842/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 6192/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,om1]*eps * ( 30 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 180 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 4000/11 )

       + HR[-1,1,1,-1,om1]*eps * (  - 72 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 432 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 13626/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 9216/11 )

       + HR[-1,1,1,0,om1]*eps * ( 471/2 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 1413 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 402 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 9072/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/55 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 2583 )

       + HR[1,-1,1,om1]*eps * ( 69 )

       + HR[1,-1,1,om1]*eps^2 * (  - 846 )

       + HR[1,-1,1,om1] * (  - 21/2 )

       + HR[1,-1,1,-1,om1]*eps * (  - 36 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 216 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 23481/11 )

       + HR[1,-1,1,0,om1]*eps * ( 7269/22 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 2121 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 4739/11 )

       + HR[1,-1,1,1,om1]*eps * (  - 1983/11 )

       + HR[1,-1,1,1,om1]*eps^2 * ( 1428 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 21717/11 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 5683/2 )

       + HR[1,0,-1,1,om1]*eps * (  - 30 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 180 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 11535/11 )

       + HR[1,0,1,om1]*eps * (  - 115/2 )

       + HR[1,0,1,om1]*eps^2 * ( 705 )

       + HR[1,0,1,om1] * ( 35/4 )

       + HR[1,0,1,-1,om1]*eps * (  - 30 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 180 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 11355/11 )

       + HR[1,0,1,-1,1,om1]*eps^2 * ( 1590/11 )

       + HR[1,0,1,0,om1]*eps * (  - 1145/11 )

       + HR[1,0,1,0,om1]*eps^2 * ( 740 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 235 )

       + HR[1,0,1,1,-1,om1]*eps^2 * ( 3180/11 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 440068/11 )

       + HR[1,1,om1]*eps^(-1) * (  - 69/16 )

       + HR[1,1,om1]*eps * (  - 3489/4 )

       + HR[1,1,om1]*eps^2 * ( 10815 )

       + HR[1,1,om1] * ( 231/4 )

       + HR[1,1,-1,om1]*eps * ( 138 )

       + HR[1,1,-1,om1]*eps^2 * (  - 1692 )

       + HR[1,1,-1,om1] * (  - 21 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 41496/11 )

       + HR[1,1,-1,0,om1]*eps * ( 6849/22 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 2025 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 39656548/3915 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 556359676/43065 )

       + HR[1,1,-1,1,om1]*eps * (  - 2844/11 )

       + HR[1,1,-1,1,om1]*eps^2 * ( 2124 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 37824/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 758549851/43065 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 105368411/1305 )

       + HR[1,1,0,om1]*eps * (  - 3861/8 )

       + HR[1,1,0,om1]*eps^2 * ( 11071/2 )

       + HR[1,1,0,om1] * ( 60 )

       + HR[1,1,0,-1,om1]*eps * (  - 201/2 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 603 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 162 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 13401/22 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 4205034769571/119892960 )

       + HR[1,1,1,-1,om1]*eps * (  - 2583/11 )

       + HR[1,1,1,-1,om1]*eps^2 * ( 2088 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 39249/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 836639813/17226 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2627471281/14355 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 47391/22 )

       + HR[1,1,1,0,1,om1]*eps^2 * (  - 554371819759/32698080 )

       + HR[1,1,1,1,om1]*eps * ( 23425421/1760 )

       + HR[1,1,1,1,om1]*eps^2 * (  - 4553267/40 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 155576714/495 )

       + HR[1,1,1,1,0,om1]*eps^2 * (  - 7930021264367/89919720 )

       - 142/3,


    G[3, {0, 1, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}] -> 

       + eps^(-2) * ( 1/12 )

       + eps^(-1) * (  - 11/12 )

       + eps * (  - 55/3 )

       + eps^2 * (  - 616/3 )

       + HR[-1,-1,1,-1,1,om1]*eps^2 * (  - 144 )

       + HR[-1,-1,1,0,1,om1]*eps^2 * ( 120 )

       + HR[-1,-1,1,1,-1,om1]*eps^2 * (  - 288 )

       + HR[-1,-1,1,1,0,om1]*eps^2 * ( 942 )

       + HR[-1,1,-1,1,om1]*eps * (  - 36 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 216 )

       + HR[-1,1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[-1,1,-1,1,0,om1]*eps^2 * ( 13842/11 )

       + HR[-1,1,-1,1,1,om1]*eps^2 * (  - 6192/11 )

       + HR[-1,1,0,-1,1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,om1]*eps * ( 30 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 180 )

       + HR[-1,1,0,1,-1,om1]*eps^2 * (  - 120 )

       + HR[-1,1,0,1,0,om1]*eps^2 * (  - 4000/11 )

       + HR[-1,1,1,-1,om1]*eps * (  - 72 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 432 )

       + HR[-1,1,1,-1,0,om1]*eps^2 * ( 13626/11 )

       + HR[-1,1,1,-1,1,om1]*eps^2 * (  - 9216/11 )

       + HR[-1,1,1,0,om1]*eps * ( 471/2 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 1413 )

       + HR[-1,1,1,0,-1,om1]*eps^2 * (  - 402 )

       + HR[-1,1,1,1,-1,om1]*eps^2 * (  - 9072/11 )

       + HR[-1,1,1,1,1,om1]*eps^2 * ( 3663428/55 )

       + HR[1,-1,-1,1,-1,om1]*eps^2 * (  - 144 )

       + HR[1,-1,-1,1,1,om1]*eps^2 * ( 2583 )

       + HR[1,-1,1,om1]*eps * (  - 261/4 )

       + HR[1,-1,1,om1]*eps^2 * ( 1077/2 )

       + HR[1,-1,1,om1] * ( 9 )

       + HR[1,-1,1,-1,om1]*eps * (  - 36 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 216 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 23481/11 )

       + HR[1,-1,1,0,om1]*eps * ( 4995/22 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 14715/11 )

       + HR[1,-1,1,0,1,om1]*eps^2 * ( 4739/11 )

       + HR[1,-1,1,1,om1]*eps * ( 1719/22 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 5832/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 21717/11 )

       + HR[1,-1,1,1,0,om1]*eps^2 * ( 5683/2 )

       + HR[1,0,-1,1,om1]*eps * (  - 30 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 180 )

       + HR[1,0,-1,1,0,om1]*eps^2 * ( 11535/11 )

       + HR[1,0,1,om1]*eps * ( 435/8 )

       + HR[1,0,1,om1]*eps^2 * (  - 1795/4 )

       + HR[1,0,1,om1] * (  - 15/2 )

       + HR[1,0,1,-1,om1]*eps * (  - 30 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 180 )

       + HR[1,0,1,-1,0,om1]*eps^2 * ( 11355/11 )

       + HR[1,0,1,-1,1,om1]*eps^2 * ( 1590/11 )

       + HR[1,0,1,0,om1]*eps * (  - 395/22 )

       + HR[1,0,1,0,om1]*eps^2 * ( 960/11 )

       + HR[1,0,1,0,-1,om1]*eps^2 * (  - 235 )

       + HR[1,0,1,1,-1,om1]*eps^2 * ( 3180/11 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 440068/11 )

       + HR[1,1,om1]*eps^(-1) * ( 27/4 )

       + HR[1,1,om1]*eps * ( 3507/8 )

       + HR[1,1,om1]*eps^2 * (  - 6309/2 )

       + HR[1,1,om1] * (  - 111/2 )

       + HR[1,1,-1,om1]*eps * (  - 261/2 )

       + HR[1,1,-1,om1]*eps^2 * ( 1077 )

       + HR[1,1,-1,om1] * ( 18 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 41496/11 )

       + HR[1,1,-1,0,om1]*eps * ( 3753/22 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 11016/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * (  - 34070878/3915 )

       + HR[1,1,-1,0,1,om1]*eps^2 * ( 485644471/43065 )

       + HR[1,1,-1,1,om1]*eps * ( 2115/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 13743/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 37824/11 )

       + HR[1,1,-1,1,0,om1]*eps^2 * ( 687834646/43065 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 102944531/1305 )

       + HR[1,1,0,om1]*eps * ( 3331/32 )

       + HR[1,1,0,om1]*eps^2 * (  - 11409/16 )

       + HR[1,1,0,om1] * (  - 177/16 )

       + HR[1,1,0,-1,om1]*eps * (  - 201/2 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 603 )

       + HR[1,1,0,-1,-1,om1]*eps^2 * (  - 162 )

       + HR[1,1,0,1,-1,om1]*eps^2 * ( 13401/22 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 6337226682917/119892960 )

       + HR[1,1,1,-1,om1]*eps * ( 7533/22 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 23733/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 39249/11 )

       + HR[1,1,1,-1,0,om1]*eps^2 * ( 738392015/17226 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 2530143391/14355 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 47391/22 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 237951538315/6539616 )

       + HR[1,1,1,1,om1]*eps * (  - 949037/440 )

       + HR[1,1,1,1,om1]*eps^2 * ( 12359841/880 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 147668594/495 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 1879545209039/179839440 )

       + 6,


    G[3, {1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0}] -> 

       + HR[-1,-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,om1] * (  - 6 )

       + HR[-1,1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,0,om1]*eps * ( 2307/11 )

       + HR[-1,1,-1,1,1,om1]*eps * (  - 1032/11 )

       + HR[-1,1,0,-1,1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,1,0,1,om1] * ( 5 )

       + HR[-1,1,0,1,-1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,0,om1]*eps * (  - 2000/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,1,1,-1,om1] * (  - 12 )

       + HR[-1,1,1,-1,0,om1]*eps * ( 2271/11 )

       + HR[-1,1,1,-1,1,om1]*eps * (  - 1536/11 )

       + HR[-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,1,0,om1] * ( 157/4 )

       + HR[-1,1,1,0,-1,om1]*eps * (  - 67 )

       + HR[-1,1,1,1,-1,om1]*eps * (  - 1512/11 )

       + HR[-1,1,1,1,1,om1]*eps * ( 1831714/165 )

       + HR[1,-1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,-1,1,1,om1]*eps * ( 861/2 )

       + HR[1,-1,1,om1]*eps^(-1) * ( 3 )

       + HR[1,-1,1,om1]*eps * ( 36 )

       + HR[1,-1,1,om1] * ( 12 )

       + HR[1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,1,-1,om1] * (  - 6 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 7827/22 )

       + HR[1,-1,1,0,om1]*eps * ( 1563/11 )

       + HR[1,-1,1,0,om1] * ( 1563/44 )

       + HR[1,-1,1,0,1,om1]*eps * ( 4739/66 )

       + HR[1,-1,1,1,om1]*eps * ( 828/11 )

       + HR[1,-1,1,1,om1] * ( 207/11 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 7239/22 )

       + HR[1,-1,1,1,0,om1]*eps * ( 5683/12 )

       + HR[1,0,-1,1,om1]*eps * (  - 20 )

       + HR[1,0,-1,1,om1] * (  - 5 )

       + HR[1,0,-1,1,0,om1]*eps * ( 3845/22 )

       + HR[1,0,1,om1]*eps^(-1) * (  - 5/2 )

       + HR[1,0,1,om1]*eps * (  - 30 )

       + HR[1,0,1,om1] * (  - 10 )

       + HR[1,0,1,-1,om1]*eps * (  - 20 )

       + HR[1,0,1,-1,om1] * (  - 5 )

       + HR[1,0,1,-1,0,om1]*eps * ( 3785/22 )

       + HR[1,0,1,-1,1,om1]*eps * ( 265/11 )

       + HR[1,0,1,0,om1]*eps * (  - 140/33 )

       + HR[1,0,1,0,om1] * (  - 35/33 )

       + HR[1,0,1,0,-1,om1]*eps * (  - 235/6 )

       + HR[1,0,1,1,-1,om1]*eps * ( 530/11 )

       + HR[1,0,1,1,1,om1]*eps * ( 220034/33 )

       + HR[1,1,om1]*eps^(-2) * ( 9/2 )

       + HR[1,1,om1]*eps^(-1) * ( 18 )

       + HR[1,1,om1]*eps * ( 144 )

       + HR[1,1,om1] * ( 54 )

       + HR[1,1,-1,om1]*eps^(-1) * ( 6 )

       + HR[1,1,-1,om1]*eps * ( 72 )

       + HR[1,1,-1,om1] * ( 24 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 6916/11 )

       + HR[1,1,-1,0,om1]*eps * ( 1047/11 )

       + HR[1,1,-1,0,om1] * ( 1047/44 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 16881719/11745 )

       + HR[1,1,-1,0,1,om1]*eps * ( 240822188/129195 )

       + HR[1,1,-1,1,om1]*eps * ( 1920/11 )

       + HR[1,1,-1,1,om1] * ( 480/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 6304/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 683834551/258390 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 102804581/7830 )

       + HR[1,1,0,om1]*eps^(-1) * (  - 103/8 )

       + HR[1,1,0,om1]*eps * (  - 309/2 )

       + HR[1,1,0,om1] * (  - 103/2 )

       + HR[1,1,0,-1,om1]*eps * (  - 67 )

       + HR[1,1,0,-1,om1] * (  - 67/4 )

       + HR[1,1,0,-1,-1,om1]*eps * (  - 27 )

       + HR[1,1,0,1,-1,om1]*eps * ( 4467/44 )

       + HR[1,1,0,1,1,om1]*eps * ( 1916555292173/179839440 )

       + HR[1,1,1,-1,om1]*eps * ( 3276/11 )

       + HR[1,1,1,-1,om1] * ( 819/11 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 13083/22 )

       + HR[1,1,1,-1,0,om1]*eps * ( 733429541/103356 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 2524977571/86130 )

       + HR[1,1,1,0,-1,om1]*eps * ( 15797/44 )

       + HR[1,1,1,0,1,om1]*eps * ( 113854536859/9809424 )

       + HR[1,1,1,1,om1]*eps * (  - 1476671/165 )

       + HR[1,1,1,1,om1] * (  - 1476671/660 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 73637287/1485 )

       + HR[1,1,1,1,0,om1]*eps * ( 3256960282211/269759160 ),


    G[3, {1, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0}] -> 

       + eps^(-3) * (  - 1/24 )

       + eps^(-2) * ( 1/6 )

       + eps^(-1) * ( 11/6 )

       + eps * ( 2038/3 )

       + HR[-1,-1,1,-1,1,om1]*eps * (  - 24 )

       + HR[-1,-1,1,0,1,om1]*eps * ( 20 )

       + HR[-1,-1,1,1,-1,om1]*eps * (  - 48 )

       + HR[-1,-1,1,1,0,om1]*eps * ( 157 )

       + HR[-1,1,-1,1,om1]*eps * (  - 12 )

       + HR[-1,1,-1,1,om1] * (  - 6 )

       + HR[-1,1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,-1,1,0,om1]*eps * ( 2307/11 )

       + HR[-1,1,-1,1,1,om1]*eps * (  - 1032/11 )

       + HR[-1,1,0,-1,1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,om1]*eps * ( 10 )

       + HR[-1,1,0,1,om1] * ( 5 )

       + HR[-1,1,0,1,-1,om1]*eps * (  - 20 )

       + HR[-1,1,0,1,0,om1]*eps * (  - 2000/33 )

       + HR[-1,1,1,-1,om1]*eps * (  - 24 )

       + HR[-1,1,1,-1,om1] * (  - 12 )

       + HR[-1,1,1,-1,0,om1]*eps * ( 2271/11 )

       + HR[-1,1,1,-1,1,om1]*eps * (  - 1536/11 )

       + HR[-1,1,1,0,om1]*eps * ( 157/2 )

       + HR[-1,1,1,0,om1] * ( 157/4 )

       + HR[-1,1,1,0,-1,om1]*eps * (  - 67 )

       + HR[-1,1,1,1,-1,om1]*eps * (  - 1512/11 )

       + HR[-1,1,1,1,1,om1]*eps * ( 1831714/165 )

       + HR[1,-1,-1,1,-1,om1]*eps * (  - 24 )

       + HR[1,-1,-1,1,1,om1]*eps * ( 861/2 )

       + HR[1,-1,1,om1]*eps^(-1) * ( 3/2 )

       + HR[1,-1,1,om1]*eps * ( 111 )

       + HR[1,-1,1,om1] * (  - 33/2 )

       + HR[1,-1,1,-1,om1]*eps * (  - 12 )

       + HR[1,-1,1,-1,om1] * (  - 6 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 7827/22 )

       + HR[1,-1,1,0,om1]*eps * ( 357/2 )

       + HR[1,-1,1,0,om1] * ( 1911/44 )

       + HR[1,-1,1,0,1,om1]*eps * ( 4739/66 )

       + HR[1,-1,1,1,om1]*eps * (  - 231 )

       + HR[1,-1,1,1,om1] * (  - 21/22 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 7239/22 )

       + HR[1,-1,1,1,0,om1]*eps * ( 5683/12 )

       + HR[1,0,-1,1,om1]*eps * (  - 10 )

       + HR[1,0,-1,1,om1] * (  - 5 )

       + HR[1,0,-1,1,0,om1]*eps * ( 3845/22 )

       + HR[1,0,1,om1]*eps^(-1) * (  - 5/4 )

       + HR[1,0,1,om1]*eps * (  - 185/2 )

       + HR[1,0,1,om1] * ( 55/4 )

       + HR[1,0,1,-1,om1]*eps * (  - 10 )

       + HR[1,0,1,-1,om1] * (  - 5 )

       + HR[1,0,1,-1,0,om1]*eps * ( 3785/22 )

       + HR[1,0,1,-1,1,om1]*eps * ( 265/11 )

       + HR[1,0,1,0,om1]*eps * (  - 275/3 )

       + HR[1,0,1,0,om1] * (  - 505/66 )

       + HR[1,0,1,0,-1,om1]*eps * (  - 235/6 )

       + HR[1,0,1,1,-1,om1]*eps * ( 530/11 )

       + HR[1,0,1,1,1,om1]*eps * ( 220034/33 )

       + HR[1,1,om1]*eps^(-2) * ( 3/2 )

       + HR[1,1,om1]*eps^(-1) * (  - 149/16 )

       + HR[1,1,om1]*eps * (  - 4337/4 )

       + HR[1,1,om1] * ( 383/4 )

       + HR[1,1,-1,om1]*eps^(-1) * ( 3 )

       + HR[1,1,-1,om1]*eps * ( 222 )

       + HR[1,1,-1,om1] * (  - 33 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 6916/11 )

       + HR[1,1,-1,0,om1]*eps * ( 393/2 )

       + HR[1,1,-1,0,om1] * ( 1479/44 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 17790269/11745 )

       + HR[1,1,-1,0,1,om1]*eps * ( 252653183/129195 )

       + HR[1,1,-1,1,om1]*eps * (  - 384 )

       + HR[1,1,-1,1,om1] * ( 111/11 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 6304/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 707496541/258390 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 103632941/7830 )

       + HR[1,1,0,om1]*eps^(-1) * (  - 5/2 )

       + HR[1,1,0,om1]*eps * (  - 4389/8 )

       + HR[1,1,0,om1] * ( 69 )

       + HR[1,1,0,-1,om1]*eps * (  - 67/2 )

       + HR[1,1,0,-1,om1] * (  - 67/4 )

       + HR[1,1,0,-1,-1,om1]*eps * (  - 27 )

       + HR[1,1,0,1,-1,om1]*eps * ( 4467/44 )

       + HR[1,1,0,1,1,om1]*eps * ( 3135080960131/359678880 )

       + HR[1,1,1,-1,om1]*eps * (  - 459 )

       + HR[1,1,1,-1,om1] * ( 729/22 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 13083/22 )

       + HR[1,1,1,-1,0,om1]*eps * ( 766461881/103356 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 2558627671/86130 )

       + HR[1,1,1,0,-1,om1]*eps * ( 15797/44 )

       + HR[1,1,1,0,1,om1]*eps * ( 113501541437/19618848 )

       + HR[1,1,1,1,om1]*eps * ( 6963077/480 )

       + HR[1,1,1,1,om1] * (  - 306373/1320 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 75015367/1485 )

       + HR[1,1,1,1,0,om1]*eps * ( 42061362802/33719895 )

       - 142/3,


    G[3, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1}] -> 

       + HR[1,-1,1,om1]*eps^(-1) * ( 3 )

       + HR[1,-1,1,om1]*eps * ( 84 )

       + HR[1,-1,1,om1] * (  - 12 )

       + HR[1,-1,1,0,om1]*eps * (  - 408/11 )

       + HR[1,-1,1,0,om1] * ( 102/11 )

       + HR[1,-1,1,1,om1]*eps * ( 1020/11 )

       + HR[1,-1,1,1,om1] * (  - 255/11 )

       + HR[1,0,1,om1]*eps^(-1) * (  - 5/2 )

       + HR[1,0,1,om1]*eps * (  - 70 )

       + HR[1,0,1,om1] * ( 10 )

       + HR[1,0,1,0,om1]*eps * ( 340/11 )

       + HR[1,0,1,0,om1] * (  - 85/11 )

       + HR[1,1,om1]*eps^(-2) * ( 3 )

       + HR[1,1,om1]*eps^(-1) * (  - 12 )

       + HR[1,1,om1]*eps * (  - 480 )

       + HR[1,1,om1] * ( 84 )

       + HR[1,1,-1,om1]*eps^(-1) * ( 6 )

       + HR[1,1,-1,om1]*eps * ( 168 )

       + HR[1,1,-1,om1] * (  - 24 )

       + HR[1,1,-1,0,om1]*eps * (  - 288/11 )

       + HR[1,1,-1,0,om1] * ( 72/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 9268/87 )

       + HR[1,1,-1,0,1,om1]*eps * ( 14258/87 )

       + HR[1,1,-1,1,om1]*eps * ( 1512/11 )

       + HR[1,1,-1,1,om1] * (  - 378/11 )

       + HR[1,1,-1,1,0,om1]*eps * ( 14258/87 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 6416/29 )

       + HR[1,1,0,om1]*eps^(-1) * (  - 13/2 )

       + HR[1,1,0,om1]*eps * (  - 182 )

       + HR[1,1,0,om1] * ( 26 )

       + HR[1,1,0,1,1,om1]*eps * (  - 35910571/121104 )

       + HR[1,1,1,-1,om1]*eps * ( 1476/11 )

       + HR[1,1,1,-1,om1] * (  - 369/11 )

       + HR[1,1,1,-1,0,om1]*eps * ( 52294/87 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 25748/29 )

       + HR[1,1,1,0,1,om1]*eps * (  - 322037459/363312 )

       + HR[1,1,1,1,om1]*eps * ( 25897/55 )

       + HR[1,1,1,1,om1] * (  - 25897/220 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 2224 )

       + HR[1,1,1,1,0,om1]*eps * (  - 144008003/90828 ),


    G[3, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1}] -> 

       + eps * ( 146/27 )

       + eps^2 * (  - 6626/81 )

       + HR[-1,1,-1,1,om1]*eps^2 * ( 48 )

       + HR[-1,1,0,1,om1]*eps^2 * (  - 40 )

       + HR[-1,1,1,-1,om1]*eps^2 * ( 96 )

       + HR[-1,1,1,0,om1]*eps^2 * (  - 314 )

       + HR[1,-1,1,om1]*eps * (  - 34/3 )

       + HR[1,-1,1,om1]*eps^2 * ( 1540/9 )

       + HR[1,-1,1,-1,om1]*eps^2 * ( 48 )

       + HR[1,-1,1,-1,1,om1]*eps^2 * ( 16 )

       + HR[1,-1,1,0,om1]*eps * (  - 104/11 )

       + HR[1,-1,1,0,om1]*eps^2 * (  - 2806/11 )

       + HR[1,-1,1,0,1,om1]*eps^2 * (  - 40/3 )

       + HR[1,-1,1,1,om1]*eps * ( 260/11 )

       + HR[1,-1,1,1,om1]*eps^2 * (  - 2456/11 )

       + HR[1,-1,1,1,-1,om1]*eps^2 * ( 32 )

       + HR[1,-1,1,1,0,om1]*eps^2 * (  - 314/3 )

       + HR[1,0,-1,1,om1]*eps^2 * ( 40 )

       + HR[1,0,1,om1]*eps * ( 85/9 )

       + HR[1,0,1,om1]*eps^2 * (  - 3850/27 )

       + HR[1,0,1,-1,om1]*eps^2 * ( 40 )

       + HR[1,0,1,-1,1,om1]*eps^2 * (  - 40/3 )

       + HR[1,0,1,0,om1]*eps * ( 260/33 )

       + HR[1,0,1,0,om1]*eps^2 * (  - 520/33 )

       + HR[1,0,1,1,-1,om1]*eps^2 * (  - 80/3 )

       + HR[1,0,1,1,1,om1]*eps^2 * ( 1030/3 )

       + HR[1,1,om1]*eps^(-1) * (  - 5/6 )

       + HR[1,1,om1]*eps * ( 106 )

       + HR[1,1,om1]*eps^2 * (  - 12931/9 )

       + HR[1,1,om1] * (  - 16/3 )

       + HR[1,1,-1,om1]*eps * (  - 68/3 )

       + HR[1,1,-1,om1]*eps^2 * ( 3080/9 )

       + HR[1,1,-1,-1,1,om1]*eps^2 * ( 32 )

       + HR[1,1,-1,0,om1]*eps * (  - 120/11 )

       + HR[1,1,-1,0,om1]*eps^2 * (  - 1894/11 )

       + HR[1,1,-1,0,0,om1]*eps^2 * ( 27056/783 )

       + HR[1,1,-1,0,1,om1]*eps^2 * (  - 51856/783 )

       + HR[1,1,-1,1,om1]*eps * ( 432/11 )

       + HR[1,1,-1,1,om1]*eps^2 * (  - 5000/11 )

       + HR[1,1,-1,1,-1,om1]*eps^2 * ( 64 )

       + HR[1,1,-1,1,0,om1]*eps^2 * (  - 194884/783 )

       + HR[1,1,-1,1,1,om1]*eps^2 * (  - 13424/261 )

       + HR[1,1,0,om1]*eps * ( 503/36 )

       + HR[1,1,0,om1]*eps^2 * (  - 6197/27 )

       + HR[1,1,0,om1] * (  - 1/6 )

       + HR[1,1,0,-1,om1]*eps^2 * ( 134 )

       + HR[1,1,0,1,-1,om1]*eps^2 * (  - 26/3 )

       + HR[1,1,0,1,1,om1]*eps^2 * ( 137504909/68121 )

       + HR[1,1,1,-1,om1]*eps * ( 516/11 )

       + HR[1,1,1,-1,om1]*eps^2 * (  - 7632/11 )

       + HR[1,1,1,-1,-1,om1]*eps^2 * ( 96 )

       + HR[1,1,1,-1,0,om1]*eps^2 * (  - 366998/783 )

       + HR[1,1,1,-1,1,om1]*eps^2 * (  - 28256/261 )

       + HR[1,1,1,0,-1,om1]*eps^2 * ( 54 )

       + HR[1,1,1,0,1,om1]*eps^2 * ( 1028658631/204363 )

       + HR[1,1,1,1,om1]*eps * (  - 289067/330 )

       + HR[1,1,1,1,om1]*eps^2 * ( 1278242/165 )

       + HR[1,1,1,1,-1,om1]*eps^2 * (  - 1120/9 )

       + HR[1,1,1,1,0,om1]*eps^2 * ( 1932730879/204363 )

       - 2/9,


    G[3, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}] -> 

       + HR[1,-1,-1,1,-1,1,om1]*eps * ( 24 )

       + HR[1,-1,-1,1,0,1,om1]*eps * (  - 20 )

       + HR[1,-1,-1,1,1,-1,om1]*eps * ( 48 )

       + HR[1,-1,-1,1,1,0,om1]*eps * (  - 157 )

       + HR[1,-1,0,1,-1,1,om1]*eps * (  - 18 )

       + HR[1,-1,0,1,1,-1,om1]*eps * (  - 36 )

       + HR[1,-1,1,-1,1,om1]*eps * ( 12 )

       + HR[1,-1,1,-1,1,om1] * ( 6 )

       + HR[1,-1,1,-1,1,-1,om1]*eps * ( 24 )

       + HR[1,-1,1,-1,1,0,om1]*eps * (  - 2919/11 )

       + HR[1,-1,1,-1,1,1,om1]*eps * ( 2562/11 )

       + HR[1,-1,1,0,-1,1,om1]*eps * ( 2 )

       + HR[1,-1,1,0,1,om1]*eps * (  - 10 )

       + HR[1,-1,1,0,1,om1] * (  - 5 )

       + HR[1,-1,1,0,1,-1,om1]*eps * (  - 16 )

       + HR[1,-1,1,0,1,0,om1]*eps * ( 3530/33 )

       + HR[1,-1,1,1,-1,om1]*eps * ( 24 )

       + HR[1,-1,1,1,-1,om1] * ( 12 )

       + HR[1,-1,1,1,-1,0,om1]*eps * (  - 2703/11 )

       + HR[1,-1,1,1,-1,1,om1]*eps * ( 3408/11 )

       + HR[1,-1,1,1,0,om1]*eps * (  - 157/2 )

       + HR[1,-1,1,1,0,om1] * (  - 157/4 )

       + HR[1,-1,1,1,0,-1,om1]*eps * ( 31 )

       + HR[1,-1,1,1,1,-1,om1]*eps * ( 2538/11 )

       + HR[1,-1,1,1,1,1,om1]*eps * (  - 3956639/330 )

       + HR[1,0,-1,1,-1,1,om1]*eps * (  - 20 )

       + HR[1,0,-1,1,1,-1,om1]*eps * (  - 40 )

       + HR[1,0,-1,1,1,1,om1]*eps * ( 515 )

       + HR[1,0,1,-1,1,om1]*eps * (  - 10 )

       + HR[1,0,1,-1,1,om1] * (  - 5 )

       + HR[1,0,1,-1,1,-1,om1]*eps * (  - 20 )

       + HR[1,0,1,-1,1,0,om1]*eps * ( 3530/33 )

       + HR[1,0,1,-1,1,1,om1]*eps * ( 2815/11 )

       + HR[1,0,1,0,1,1,om1]*eps * (  - 21100/99 )

       + HR[1,0,1,1,-1,om1]*eps * (  - 20 )

       + HR[1,0,1,1,-1,om1] * (  - 10 )

       + HR[1,0,1,1,-1,0,om1]*eps * ( 1180/11 )

       + HR[1,0,1,1,-1,1,om1]*eps * ( 1395/11 )

       + HR[1,0,1,1,0,1,om1]*eps * (  - 312115/1584 )

       + HR[1,0,1,1,1,om1]*eps * ( 515/2 )

       + HR[1,0,1,1,1,om1] * ( 515/4 )

       + HR[1,0,1,1,1,-1,om1]*eps * ( 1405/11 )

       + HR[1,0,1,1,1,0,om1]*eps * ( 416935/1584 )

       + HR[1,1,-1,-1,1,om1]*eps * ( 24 )

       + HR[1,1,-1,-1,1,om1] * ( 12 )

       + HR[1,1,-1,-1,1,-1,om1]*eps * ( 48 )

       + HR[1,1,-1,-1,1,0,om1]*eps * (  - 5838/11 )

       + HR[1,1,-1,-1,1,1,om1]*eps * ( 5124/11 )

       + HR[1,1,-1,0,0,om1]*eps * (  - 30124/261 )

       + HR[1,1,-1,0,0,om1] * (  - 15062/261 )

       + HR[1,1,-1,0,1,om1]*eps * ( 28448/261 )

       + HR[1,1,-1,0,1,om1] * ( 14224/261 )

       + HR[1,1,-1,0,1,-1,om1]*eps * (  - 36 )

       + HR[1,1,-1,1,-1,om1]*eps * ( 48 )

       + HR[1,1,-1,1,-1,om1] * ( 24 )

       + HR[1,1,-1,1,-1,0,om1]*eps * (  - 5406/11 )

       + HR[1,1,-1,1,-1,1,om1]*eps * ( 6948/11 )

       + HR[1,1,-1,1,0,om1]*eps * (  - 7309/261 )

       + HR[1,1,-1,1,0,om1] * (  - 7309/522 )

       + HR[1,1,-1,1,0,-1,om1]*eps * ( 58 )

       + HR[1,1,-1,1,0,1,om1]*eps * (  - 7478/33 )

       + HR[1,1,-1,1,1,om1]*eps * (  - 18668/87 )

       + HR[1,1,-1,1,1,om1] * (  - 9334/87 )

       + HR[1,1,-1,1,1,-1,om1]*eps * ( 5340/11 )

       + HR[1,1,-1,1,1,0,om1]*eps * (  - 27697/66 )

       + HR[1,1,-1,1,1,1,om1]*eps * (  - 3298324/165 )

       + HR[1,1,0,-1,1,-1,om1]*eps * (  - 40 )

       + HR[1,1,0,-1,1,1,om1]*eps * ( 3140/3 )

       + HR[1,1,0,1,-1,om1]*eps * (  - 13/2 )

       + HR[1,1,0,1,-1,om1] * (  - 13/4 )

       + HR[1,1,0,1,-1,-1,om1]*eps * ( 27 )

       + HR[1,1,0,1,-1,0,om1]*eps * ( 3516703073911/157203585 )

       + HR[1,1,0,1,-1,1,om1]*eps * (  - 1220798833997/52401195 )

       + HR[1,1,0,1,1,om1]*eps * ( 46464733/181656 )

       + HR[1,1,0,1,1,om1] * ( 46464733/363312 )

       + HR[1,1,0,1,1,-1,om1]*eps * (  - 4515895670087/104802390 )

       + HR[1,1,1,-1,-1,om1]*eps * ( 72 )

       + HR[1,1,1,-1,-1,om1] * ( 36 )

       + HR[1,1,1,-1,-1,0,om1]*eps * (  - 1618454951507/104802390 )

       + HR[1,1,1,-1,-1,1,om1]*eps * ( 1643216898017/104802390 )

       + HR[1,1,1,-1,0,om1]*eps * ( 107429/522 )

       + HR[1,1,1,-1,0,om1] * ( 107429/1044 )

       + HR[1,1,1,-1,0,-1,om1]*eps * (  - 2679/5 )

       + HR[1,1,1,-1,0,0,om1]*eps * ( 8878028411/1663530 )

       + HR[1,1,1,-1,0,1,om1]*eps * (  - 476418757073/44915310 )

       + HR[1,1,1,-1,1,om1]*eps * (  - 63092/87 )

       + HR[1,1,1,-1,1,om1] * (  - 31546/87 )

       + HR[1,1,1,-1,1,-1,om1]*eps * ( 1622123035157/104802390 )

       + HR[1,1,1,-1,1,0,om1]*eps * (  - 214689461978/157203585 )

       + HR[1,1,1,-1,1,1,om1]*eps * (  - 211373948039/10480239 )

       + HR[1,1,1,0,-1,om1]*eps * ( 81/2 )

       + HR[1,1,1,0,-1,om1] * ( 81/4 )

       + HR[1,1,1,0,-1,-1,om1]*eps * ( 81 )

       + HR[1,1,1,0,-1,0,om1]*eps * ( 1270428425218/17467065 )

       + HR[1,1,1,0,-1,1,om1]*eps * (  - 570541468367/7485885 )

       + HR[1,1,1,0,0,-1,om1]*eps * ( 45746/15 )

       + HR[1,1,1,0,0,1,om1]*eps * ( 95849540070607/22637316240 )

       + HR[1,1,1,0,1,om1]*eps * ( 936281/544968 )

       + HR[1,1,1,0,1,om1] * ( 936281/1089936 )

       + HR[1,1,1,0,1,-1,om1]*eps * (  - 14210760388117/104802390 )

       + HR[1,1,1,0,1,0,om1]*eps * ( 19172377247797/22637316240 )

       + HR[1,1,1,1,-1,om1]*eps * (  - 4840/3 )

       + HR[1,1,1,1,-1,om1] * (  - 2420/3 )

       + HR[1,1,1,1,-1,-1,om1]*eps * ( 3139977219754/52401195 )

       + HR[1,1,1,1,-1,0,om1]*eps * ( 2288186821853/104802390 )

       + HR[1,1,1,1,-1,1,om1]*eps * (  - 499950588395/20960478 )

       + HR[1,1,1,1,0,om1]*eps * (  - 20947211/272484 )

       + HR[1,1,1,1,0,om1] * (  - 20947211/544968 )

       + HR[1,1,1,1,0,-1,om1]*eps * (  - 435283262971/1497177 )

       + HR[1,1,1,1,0,0,om1]*eps * ( 47931819625411/1676838240 )

       + HR[1,1,1,1,1,-1,om1]*eps * (  - 66982178957/1164471 )

       + HR[1,1,1,1,1,1,om1]*eps * (  - 134829444001673279/28811129760
          ),


    G[3, {1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1}] -> 

       + HR[1,1,0,1,1,om1]*eps * (  - 2322/29 )

       + HR[1,1,0,1,1,om1] * (  - 1161/29 )

       + HR[1,1,1,0,1,om1]*eps * (  - 6966/29 )

       + HR[1,1,1,0,1,om1] * (  - 3483/29 )

       + HR[1,1,1,1,0,om1]*eps * (  - 14472/29 )

       + HR[1,1,1,1,0,om1] * (  - 7236/29 )

       + HR[1,1,1,1,0,0,om1]*eps * ( 21 )

       + HR[1,1,1,1,1,1,om1]*eps * (  - 342813/7 )
}




==> anc/mtdw6.m <==
(* 
   Additionl materials to:

   Three-loop massive tadpoles and polylogarithms through weight six
   By B.A. Kniehl, A.F. Pikelner, O.L. Veretin.
   arXiv:1705.05136 [hep-ph].
   10.1007/JHEP08(2017)024.
   JHEP 1708 (2017) 024.
   
   *)

(* 
   Definitions:
   
   1) HI[w___, om1] -> Im[HPL[{w},Exp[2*I*Pi/3]]]
      HR[w___, om1] -> Re[HPL[{w},Exp[2*I*Pi/3]]]
   
   2) All propagators are eucledian

   3) For each loop integration we divide by Exp[EulerGamma ep]

   4) For HI[___,om1] and HR[___,om1] numerical evaluation with 20k 
   digits accuracy use files nhplIm.m and nhplRe.m
   
   5) Oep[n,TOPO] - truncation function in epsilon expansion at order ep^n for 
   topoogy TOPO

   *)



(* 
   Example application:

   Get["mtdw6.m"]
   subNHPL=Join[Get["nhplRe.m"],Get["nhplIm.m"]];
   N[Series[miD6/.miw6/.subuniweight/.subNHPL,{ep,0,2}],10]

   *)

(* *******************************************************************
   *******************************************************************
   *****                                                         *****
   *****                                                         *****
   *****          Master integrals epsilon expansion             *****
   *****                                                         *****
   *****                                                         *****
   *******************************************************************
   ******************************************************************* *)

miw6 =
    {
        (* Six line *)
        miD6 -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + D6bar[0] + ep*D6bar[1] + ep^2*D6bar[2] + ep^3*Oep[3,D6]),
        miD5 -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + D5bar[0] + ep*D5bar[1] + ep^2*D5bar[2] + ep^3*Oep[3,D5]),
        miD4 -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + D4bar[0] + ep*D4bar[1] + ep^2*D4bar[2] + ep^3*Oep[3,D4]),
        miD3 -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + D3bar[0] + ep*D3bar[1] + ep^2*D3bar[2] + ep^3*Oep[3,D3]),
        miDM -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + DMbar[0] + ep*DMbar[1] + ep^2*DMbar[2] + ep^3*Oep[3,DM]),
        miDN -> 1/(1-ep)/(1-2*ep)*( 2*Zeta[3]/ep + DNbar[0] + ep*DNbar[1] + ep^2*DNbar[2] + ep^3*Oep[3,DN]),

        (* five-line *)
        miE3 -> 1/(-1 + ep)/(1 - 2*ep)^2*(( E3bar[-1]/ep + E3bar[0] + ep*E3bar[1] + ep^2*E3bar[2]+ ep^3*E3bar[3] + ep^4*Oep[4,E3])/Sqrt[3]
                                          + ((Exp[3 EulerGamma ep] Gamma[1 - ep] Gamma[1 + 2 ep] Gamma[1 + ep]^2)/(2 ep^3))*
                                          (1 + (1-ep)/(3*(1-3*ep))*(Gamma[1 + 2 ep] Gamma[1 + 3 ep])/( Gamma[1 + ep] Gamma[1 + 4*ep]))),

        (* four-line *)

        miBN -> ( Exp[3 EulerGamma ep] Gamma[1 + ep]^3/((1 - 3 ep)(2 - 3 ep) (1 - 2 ep) (1 - ep))*     
                  (4/ep^3 - 44/3/ep^2 + 0/ep + 0 + ep*BNbar[1] + ep^2*BNbar[2] + ep^3*BNbar[3] + ep^4*BNbar[4] + ep^5*Oep[5,BN])),
        
        miBN1 -> 9/2*(BN1bar[0] + ep*BN1bar[1] + ep^2*BN1bar[2] + ep^3*BN1bar[3] + ep^4*BN1bar[4] + ep^5*Oep[5,BN1])/Sqrt[3]/(1 - ep)/(-1 + 2*ep)/(-2 + 3*ep)/(-1 + 3*ep) 
        - Exp[3*ep*EulerGamma]*(-1 + ep)^2*(-4 + 15*ep)*Gamma[-1 + ep]^3/2/(-1 + 2*ep)/(-2 + 3*ep)/(-1 + 3*ep),


        (* Two-loop *)

        miT111 -> Exp[2*EulerGamma*ep]*Gamma[1+ep]^2/(-1+ep)/(1-2*ep)/Sqrt[3]*( 
            3*Sqrt[3]/2/ep^2 + T111bar[0] + ep*T111bar[1] + ep^2*T111bar[2] + ep^3*T111bar[3] + ep^4*T111bar[4] + ep^5*Oep[5,T1]),

        (* All orders *)
        Gam[x_, y_]  -> Exp[ep*y*EulerGamma]*Gamma[x + ep*y],
        iGam[x_, y_] -> Exp[-ep*y*EulerGamma]/Gamma[x + ep*y] 

    };





(* *******************************************************************
   *******************************************************************
   *****                                                         *****
   *****                                                         *****
   *****     Constants of uniform weight in terms of HPL's       *****
   *****                                                         *****
   *****                                                         *****
   *******************************************************************
   ******************************************************************* *)

subuniweight =
    {        
        

        (*************************************************)
        (*                                               *)
        (*                    D6                         *)
        (*                                               *)
        (*************************************************)
        D6bar[0] -> -(72/11) HR[1, -1, 1, 0, om1] 
        + 180/11 HR[1, -1, 1, 1, om1] 
        +   148/11 HR[1, 0, 1, 0, om1] 
        - 144/11 HR[1, 1, -1, 0, om1] 
        +   360/11 HR[1, 1, -1, 1, om1] 
        + 540/11 HR[1, 1, 1, -1, om1] 
        -   33587/55 HR[1, 1, 1, 1, om1],
        
        D6bar[1] -> 156 HR[1, -1, 1, 1, 0, om1] 
        - 16 HR[1, 0, -1, 1, 0, om1] 
        -   16 HR[1, 0, 1, -1, 0, om1] 
        - 468 HR[1, 0, 1, 1, 1, om1] 
        +   7712/87 HR[1, 1, -1, 0, 0, om1] 
        - 7084/87 HR[1, 1, -1, 0, 1, om1] 
        +   15884/87 HR[1, 1, -1, 1, 0, om1] 
        +   5632/29 HR[1, 1, -1, 1, 1, om1] 
        - 36 HR[1, 1, 0, 1, -1, om1] 
        - (  13708319 HR[1, 1, 0, 1, 1, om1])/15138 
        +   9448/87 HR[1, 1, 1, -1, 0, om1] 
        +   15640/29 HR[1, 1, 1, -1, 1, om1] 
        - 108 HR[1, 1, 1, 0, -1, om1] 
        - (  59151355 HR[1, 1, 1, 0, 1, om1])/45414 
        +   992 HR[1, 1, 1, 1, -1, om1] 
        - (51713387 HR[1, 1, 1, 1, 0, om1])/22707,
        
        D6bar[2] -> -624 HR[1, -1, -1, 1, 1, 0, om1] 
        -     8592/11 HR[1, -1, 1, -1, 1, 0, om1] 
        +     4320/11 HR[1, -1, 1, -1, 1, 1, om1] 
        +     2848/11 HR[1, -1, 1, 0, 1, 0, om1] 
        -     10320/11 HR[1, -1, 1, 1, -1, 0, om1] 
        +     8640/11 HR[1, -1, 1, 1, -1, 1, om1] 
        +     144 HR[1, -1, 1, 1, 0, -1, om1] 
        +     12960/11 HR[1, -1, 1, 1, 1, -1, om1] 
        -     391256/55 HR[1, -1, 1, 1, 1, 1, om1] 
        +     32 HR[1, 0, -1, -1, 1, 0, om1] 
        + 32 HR[1, 0, -1, 1, -1, 0, om1] 
        +     1976 HR[1, 0, -1, 1, 1, 1, om1] 
        +     32 HR[1, 0, 1, -1, -1, 1, om1] 
        + 32 HR[1, 0, 1, -1, 1, -1, om1] 
        +     5024/33 HR[1, 0, 1, -1, 1, 0, om1] 
        +     17432/11 HR[1, 0, 1, -1, 1, 1, om1] 
        -     53444/99 HR[1, 0, 1, 0, 1, 1, om1] 
        +     64 HR[1, 0, 1, 1, -1, -1, om1] 
        +     11104/33 HR[1, 0, 1, 1, -1, 0, om1] 
        +     12776/11 HR[1, 0, 1, 1, -1, 1, om1] 
        -     39451/99 HR[1, 0, 1, 1, 0, 1, om1] 
        +     7768/11 HR[1, 0, 1, 1, 1, -1, om1] 
        +     96931/99 HR[1, 0, 1, 1, 1, 0, om1] 
        -     16128/11 HR[1, 1, -1, -1, 1, 0, om1] 
        +     6000/11 HR[1, 1, -1, -1, 1, 1, om1] 
        -     19584/11 HR[1, 1, -1, 1, -1, 0, om1] 
        +     14640/11 HR[1, 1, -1, 1, -1, 1, om1] 
        +     288 HR[1, 1, -1, 1, 0, -1, om1] 
        -     5696/11 HR[1, 1, -1, 1, 0, 1, om1] 
        +     23280/11 HR[1, 1, -1, 1, 1, -1, om1] 
        -     2128/11 HR[1, 1, -1, 1, 1, 0, om1] 
        -     372192/55 HR[1, 1, -1, 1, 1, 1, om1] 
        +     12064/3 HR[1, 1, 0, -1, 1, 1, om1] 
        +     208 HR[1, 1, 0, 1, -1, -1, om1] 
        + (    1405771580504 HR[1, 1, 0, 1, -1, 0, om1])/52401195 
        - (    449711597968 HR[1, 1, 0, 1, -1, 1, om1])/17467065 
        - (    820125684944 HR[1, 1, 0, 1, 1, -1, om1])/17467065 
        - (    44309295476 HR[1, 1, 1, -1, -1, 0, om1])/1940785 
        + (    42581643956 HR[1, 1, 1, -1, -1, 1, om1])/1940785 
        -     5328/5 HR[1, 1, 1, -1, 0, -1, om1] 
        + (    56916979364 HR[1, 1, 1, -1, 0, 0, om1])/7485885 
        - (    113890854256 HR[1, 1, 1, -1, 0, 1, om1])/7485885 
        + (    44868241556 HR[1, 1, 1, -1, 1, -1, om1])/1940785 
        - (    42534744232 HR[1, 1, 1, -1, 1, 0, om1])/52401195 
        + (    104647550068 HR[1, 1, 1, -1, 1, 1, om1])/17467065 
        +     432 HR[1, 1, 1, 0, -1, -1, om1] 
        + (    179716135264 HR[1, 1, 1, 0, -1, 0, om1])/1940785 
        - (    26026092432 HR[1, 1, 1, 0, -1, 1, om1])/277255 
        +     37024/5 HR[1, 1, 1, 0, 0, -1, om1] 
        + (    2350091860163 HR[1, 1, 1, 0, 0, 1, om1])/471610755 
        - (    909009749728 HR[1, 1, 1, 0, 1, -1, om1])/5822355 
        - (    1515749729887 HR[1, 1, 1, 0, 1, 0, om1])/471610755 
        + (    163974915824 HR[1, 1, 1, 1, -1, -1, om1])/1940785 
        + (    551982130556 HR[1, 1, 1, 1, -1, 0, om1])/17467065 
        + (    280123847084 HR[1, 1, 1, 1, -1, 1, om1])/17467065 
        - (    19847388288 HR[1, 1, 1, 1, 0, -1, om1])/55451 
        + (    8283679238293 HR[1, 1, 1, 1, 0, 0, om1])/419209560 
        - (    4590966964 HR[1, 1, 1, 1, 1, -1, om1])/388157 
        - (    14507424807748399 HR[1, 1, 1, 1, 1, 1, om1])/2400927480,    



        (*************************************************)
        (*                                               *)
        (*                    D5                         *)
        (*                                               *)
        (*************************************************)

        D5bar[0] -> -26 HR[-1, 1, 1, 0, om1] 
        - 26 HR[1, -1, 1, 0, om1] 
        +   16/3 HR[1, 0, 1, 0, om1] 
        - 26 HR[1, 1, -1, 0, om1] 
        +   6 HR[1, 1, 0, -1, om1] 
        + 616/15 HR[1, 1, 1, 1, om1],

        D5bar[1] -> 104 HR[-1, -1, 1, 1, 0, om1] 
        +   1432/11 HR[-1, 1, -1, 1, 0, om1] 
        -   720/11 HR[-1, 1, -1, 1, 1, om1] 
        - 1424/33 HR[-1, 1, 0, 1, 0, om1] 
        +   1720/11 HR[-1, 1, 1, -1, 0, om1] 
        -   1440/11 HR[-1, 1, 1, -1, 1, om1] 
        - 24 HR[-1, 1, 1, 0, -1, om1] 
        -   2160/11 HR[-1, 1, 1, 1, -1, om1] 
        +   195628/165 HR[-1, 1, 1, 1, 1, om1] 
        + 260 HR[1, -1, -1, 1, 1, om1] 
        +   2572/11 HR[1, -1, 1, -1, 1, om1] 
        + 668/33 HR[1, -1, 1, 0, 1, om1] 
        +   2284/11 HR[1, -1, 1, 1, -1, om1] 
        + 674/3 HR[1, -1, 1, 1, 0, om1] 
        +   1076/11 HR[1, 0, -1, 1, 0, om1] 
        + 1316/11 HR[1, 0, 1, -1, 0, om1] 
        -   360/11 HR[1, 0, 1, -1, 1, om1] 
        - 20 HR[1, 0, 1, 0, -1, om1] 
        -   720/11 HR[1, 0, 1, 1, -1, om1] 
        - 14198/33 HR[1, 0, 1, 1, 1, om1] 
        +   4864/11 HR[1, 1, -1, -1, 1, om1] 
        -   11992/405 HR[1, 1, -1, 0, 0, om1] 
        + (  759664 HR[1, 1, -1, 0, 1, om1])/4455 
        +   5008/11 HR[1, 1, -1, 1, -1, om1] 
        + (  2357524 HR[1, 1, -1, 1, 0, om1])/4455 
        -   198584/135 HR[1, 1, -1, 1, 1, om1] 
        - 24 HR[1, 1, 0, -1, -1, om1] 
        -   926/11 HR[1, 1, 0, 1, -1, om1] 
        - (559454947 HR[1, 1, 0, 1, 1, om1])/  775170 
        + 6012/11 HR[1, 1, 1, -1, -1, om1] 
        +   850486/891 HR[1, 1, 1, -1, 0, om1] 
        - (  5116084 HR[1, 1, 1, -1, 1, om1])/1485 
        +   3514/33 HR[1, 1, 1, 0, -1, om1] 
        - (44410145 HR[1, 1, 1, 0, 1, om1])/  42282 
        - (9118444 HR[1, 1, 1, 1, -1, om1])/1485 
        - (  2126716774 HR[1, 1, 1, 1, 0, om1])/1162755,

        D5bar[2] -> -416*HR[-1, -1, -1, 1, 1, 0, om1] 
        -     (5728*HR[-1, -1, 1, -1, 1, 0, om1])/11 
        +     (2880*HR[-1, -1, 1, -1, 1, 1, om1])/11 
        +     (5696*HR[-1, -1, 1, 0, 1, 0, om1])/33 
        -     (6880*HR[-1, -1, 1, 1, -1, 0, om1])/11 
        +     (5760*HR[-1, -1, 1, 1, -1, 1, om1])/11 
        +     96*HR[-1, -1, 1, 1, 0, -1, om1] 
        + (8640*HR[-1, -1, 1, 1, 1, -1, om1])/     11 
        - (782512*HR[-1, -1, 1, 1, 1, 1, om1])/165 
        -     1040*HR[-1, 1, -1, -1, 1, 1, om1] 
        - (10288*HR[-1, 1, -1, 1, -1, 1, om1])/     11 
        - (2672*HR[-1, 1, -1, 1, 0, 1, om1])/33 
        -     (9136*HR[-1, 1, -1, 1, 1, -1, om1])/11 
        -     (2696*HR[-1, 1, -1, 1, 1, 0, om1])/3 
        - (4304*HR[-1, 1, 0, -1, 1, 0, om1])/     11 
        - (5264*HR[-1, 1, 0, 1, -1, 0, om1])/11 
        +     (1440*HR[-1, 1, 0, 1, -1, 1, om1])/11 
        + 80*HR[-1, 1, 0, 1, 0, -1, om1] 
        +     (2880*HR[-1, 1, 0, 1, 1, -1, om1])/11 
        +     (56792*HR[-1, 1, 0, 1, 1, 1, om1])/33 
        -     (19456*HR[-1, 1, 1, -1, -1, 1, om1])/11 
        +     (3257312*HR[-1, 1, 1, -1, 0, 0, om1])/11745 
        -     (117630944*HR[-1, 1, 1, -1, 0, 1, om1])/129195 
        -     (20032*HR[-1, 1, 1, -1, 1, -1, om1])/11 
        -     (302982704*HR[-1, 1, 1, -1, 1, 0, om1])/129195 
        +     (24202144*HR[-1, 1, 1, -1, 1, 1, om1])/3915 
        +     96*HR[-1, 1, 1, 0, -1, -1, om1] 
        + (3704*HR[-1, 1, 1, 0, 1, -1, om1])/11 
        +     (38639896921*HR[-1, 1, 1, 0, 1, 1, om1])/11239965 
        -     (24048*HR[-1, 1, 1, 1, -1, -1, om1])/11 
        -     (123547352*HR[-1, 1, 1, 1, -1, 0, om1])/25839 
        +     (649919504*HR[-1, 1, 1, 1, -1, 1, om1])/43065 
        -     (14056*HR[-1, 1, 1, 1, 0, -1, om1])/33 
        +     (3586576799*HR[-1, 1, 1, 1, 0, 1, om1])/613089 
        +     (41605936*HR[-1, 1, 1, 1, 1, -1, om1])/1485 
        +     (357300160814*HR[-1, 1, 1, 1, 1, 0, om1])/33719895 
        -     1040*HR[1, -1, -1, -1, 1, 1, om1] 
        - (10288*HR[1, -1, -1, 1, -1, 1, om1])/     11 
        - (2672*HR[1, -1, -1, 1, 0, 1, om1])/33 
        -     (9136*HR[1, -1, -1, 1, 1, -1, om1])/11 
        -     (2696*HR[1, -1, -1, 1, 1, 0, om1])/3 
        - (576*HR[1, -1, 1, -1, 1, -1, om1])/     11 
        - (387824*HR[1, -1, 1, -1, 1, 0, om1])/121 
        +     (13241792*HR[1, -1, 1, -1, 1, 1, om1])/1815 
        -     (35584*HR[1, -1, 1, 0, -1, 1, om1])/33 
        -     (28792*HR[1, -1, 1, 0, 1, -1, om1])/33 
        +     (2296288*HR[1, -1, 1, 0, 1, 0, om1])/1089 
        +     (14864*HR[1, -1, 1, 1, -1, -1, om1])/11 
        -     (5392193704*HR[1, -1, 1, 1, -1, 0, om1])/1421145 
        +     (5442900016*HR[1, -1, 1, 1, -1, 1, om1])/473715 
        -     (32280*HR[1, -1, 1, 1, 0, -1, om1])/11 
        +     (6570705136*HR[1, -1, 1, 1, 1, -1, om1])/473715 
        +     (25996220167837*HR[1, -1, 1, 1, 1, 1, om1])/1854594225 
        +     (64*HR[1, 0, -1, -1, 1, 0, om1])/3 
        + (64*HR[1, 0, -1, 1, -1, 0, om1])/3 
        -     (208*HR[1, 0, -1, 1, 1, 1, om1])/3 
        - (47936*HR[1, 0, 1, -1, -1, 1, om1])/     33 
        - (47936*HR[1, 0, 1, -1, 1, -1, om1])/33 
        +     (540736*HR[1, 0, 1, -1, 1, 0, om1])/363 
        -     (345216128*HR[1, 0, 1, -1, 1, 1, om1])/94743 
        +     80*HR[1, 0, 1, 0, -1, -1, om1] 
        + (49280509019*HR[1, 0, 1, 0, 1, 1, om1])/     148367538 
        - (95872*HR[1, 0, 1, 1, -1, -1, om1])/33 
        +     (634929920*HR[1, 0, 1, 1, -1, 0, om1])/852687 
        -     (676898224*HR[1, 0, 1, 1, -1, 1, om1])/284229 
        +     (387546944255*HR[1, 0, 1, 1, 0, 1, om1])/222551307 
        +     (352181312*HR[1, 0, 1, 1, 1, -1, om1])/94743 
        +     (4241416264027*HR[1, 0, 1, 1, 1, 0, om1])/445102614 
        +     (19456*HR[1, 1, -1, -1, -1, 1, om1])/11 
        +     (18880*HR[1, 1, -1, -1, 1, -1, om1])/11 
        -     (1901200*HR[1, 1, -1, -1, 1, 0, om1])/363 
        +     (19253152*HR[1, 1, -1, -1, 1, 1, om1])/1815 
        +     (824*HR[1, 1, -1, 0, 1, -1, om1])/11 
        +     (53776*HR[1, 1, -1, 1, -1, -1, om1])/11 
        -     (5754526792*HR[1, 1, -1, 1, -1, 0, om1])/1421145 
        +     (965522608*HR[1, 1, -1, 1, -1, 1, om1])/94743 
        -     (34744*HR[1, 1, -1, 1, 0, -1, om1])/11 
        -     (1791826416874*HR[1, 1, -1, 1, 0, 1, om1])/370918845 
        +     (201931024*HR[1, 1, -1, 1, 1, -1, om1])/94743 
        -     (5946278372713*HR[1, 1, -1, 1, 1, 0, om1])/370918845 
        +     (181225331611139*HR[1, 1, -1, 1, 1, 1, om1])/1854594225 
        +     96*HR[1, 1, 0, -1, -1, -1, om1] 
        + (824*HR[1, 1, 0, -1, 1, -1, om1])/11 
        -     (61094644559*HR[1, 1, 0, -1, 1, 1, om1])/11239965 
        -     (93400*HR[1, 1, 0, 1, -1, -1, om1])/33 
        +     (71673534978119191589*HR[1, 1, 0, 1, -1, 0, om1])/588987597758175 
        -     (27778395373685590393*HR[1, 1, 0, 1, -1, 1, om1])/196329199252725 
        -     (39808709428404512639*HR[1, 1, 0, 1, 1, -1, om1])/196329199252725 
        +     (92688*HR[1, 1, 1, -1, -1, -1, om1])/11 
        -     (49767882477121799173*HR[1, 1, 1, -1, -1, 0, om1])/392658398505450 
        +     (50254587600763374613*HR[1, 1, 1, -1, -1, 1, om1])/392658398505450 
        -     (191463192286*HR[1, 1, 1, -1, 0, -1, om1])/18733275 
        +     (30945325345674631*HR[1, 1, 1, -1, 0, 0, om1])/692519221350 
        -     (15249629583930690367*HR[1, 1, 1, -1, 0, 1, om1])/168282170788050 
        +     (43031534692552744213*HR[1, 1, 1, -1, 1, -1, om1])/392658398505450 
        -     (41886306721880707259*HR[1, 1, 1, -1, 1, 0, om1])/1177975195516350 
        +     (108791082954484641911*HR[1, 1, 1, -1, 1, 1, om1])/392658398505450 
        -     (14056*HR[1, 1, 1, 0, -1, -1, om1])/33 
        +     (89657794477349654246*HR[1, 1, 1, 0, -1, 0, om1])/196329199252725 
        -     (4767577759273275116*HR[1, 1, 1, 0, -1, 1, om1])/9349009488225 
        +     (1559414393279*HR[1, 1, 1, 0, 0, -1, om1])/33719895 
        +     (13690397558977227041*HR[1, 1, 1, 0, 0, 1, om1])/848142140771772 
        -     (15533573816964260686*HR[1, 1, 1, 0, 1, -1, om1])/21814355472525 
        -     (882309482505750318589*HR[1, 1, 1, 0, 1, 0, om1])/21203553519294300 
        +     (88944543800158224026*HR[1, 1, 1, 1, -1, -1, om1])/196329199252725 
        +     (54362172151172329627*HR[1, 1, 1, 1, -1, 0, om1])/392658398505450 
        +     (187944687444042632053*HR[1, 1, 1, 1, -1, 1, om1])/392658398505450 
        -     (557811878457413554*HR[1, 1, 1, 1, 0, -1, om1])/322379637525 
        -     (355643681672062658107*HR[1, 1, 1, 1, 0, 0, om1])/18847603128261600 
        +     (13865776375815235211*HR[1, 1, 1, 1, 1, -1, om1])/26177226567030 
        -     (3656464529968891203697567*HR[1, 1, 1, 1, 1, 1, om1])/107945363370952800,    



        (*************************************************)
        (*                                               *)
        (*                    D4                         *)
        (*                                               *)
        (*************************************************)

        D4bar[0] -> 
        + 12 HR[1, 0, 1, 0, om1] 
        - 2742/5 HR[1, 1, 1, 1, om1],

        D4bar[1] -> 
        - 56 HR[1, 0, -1, 1, 0, om1] 
        - 56 HR[1, 0, 1, -1, 0, om1] 
        +     198 HR[1, 0, 1, 1, 1, om1] 
        + 15539/174 HR[1, 1, 0, 1, 1, om1] 
        -     152353/522 HR[1, 1, 1, 0, 1, om1] 
        -     219164/261 HR[1, 1, 1, 1, 0, om1],

        D4bar[2] -> 
        +     304 HR[1, 0, -1, -1, 1, 0, om1] 
        +     304 HR[1, 0, -1, 1, -1, 0, om1] 
        -    1020 HR[1, 0, -1, 1, 1, 1, om1] 
        +     304 HR[1, 0, 1, -1, -1, 1, om1] 
        +     304 HR[1, 0, 1, -1, 1, -1, om1] 
        +     608/3 HR[1, 0, 1, -1, 1, 0, om1] 
        -    1628 HR[1, 0, 1, -1, 1, 1, om1] 
        +     2602/9 HR[1, 0, 1, 0, 1, 1, om1] 
        +     608 HR[1, 0, 1, 1, -1, -1, om1] 
        +     2128/3 HR[1, 0, 1, 1, -1, 0, om1] 
        -    2540 HR[1, 0, 1, 1, -1, 1, om1] 
        +     3733/18 HR[1, 0, 1, 1, 0, 1, om1] 
        -    3756 HR[1, 0, 1, 1, 1, -1, om1] 
        -    18773/18 HR[1, 0, 1, 1, 1, 0, om1] 
        -    4144/3 HR[1, 1, 0, -1, 1, 1, om1] 
        +     608 HR[1, 1, 0, 1, -1, -1, om1] 
        - (    84256336 HR[1, 1, 0, 1, -1, 0, om1])/136107 
        - (    69730720 HR[1, 1, 0, 1, -1, 1, om1])/45369 
        - (    104376080 HR[1, 1, 0, 1, 1, -1, om1])/45369 
        + (    17755424 HR[1, 1, 1, -1, -1, 0, om1])/45369 
        - (    17755424 HR[1, 1, 1, -1, -1, 1, om1])/45369 
        - (    21428960 HR[1, 1, 1, -1, 0, 0, om1])/136107 
        + (    4285792 HR[1, 1, 1, -1, 0, 1, om1])/15123 
        - (    17755424 HR[1, 1, 1, -1, 1, -1, om1])/45369 
        + (    3061280 HR[1, 1, 1, -1, 1, 0, om1])/136107 
        - (    6734816 HR[1, 1, 1, -1, 1, 1, om1])/45369 
        - (    20198672 HR[1, 1, 1, 0, -1, 0, om1])/5041 
        + (    129077548 HR[1, 1, 1, 0, -1, 1, om1])/45369 
        - (    1187408470 HR[1, 1, 1, 0, 0, 1, om1])/1224963 
        + (    190647580 HR[1, 1, 1, 0, 1, -1, om1])/45369 
        + (    3293614283 HR[1, 1, 1, 0, 1, 0, om1])/1224963 
        - (    71021696 HR[1, 1, 1, 1, -1, -1, om1])/45369 
        - (    26327008 HR[1, 1, 1, 1, -1, 0, om1])/45369 
        - (    7959328 HR[1, 1, 1, 1, -1, 1, om1])/45369 
        + (    707222944 HR[1, 1, 1, 1, 0, -1, om1])/45369 
        + (    4181188831 HR[1, 1, 1, 1, 0, 0, om1])/1088856 
        + (    3061280 HR[1, 1, 1, 1, 1, -1, om1])/5041 
        + (    25498178108029 HR[1, 1, 1, 1, 1, 1, om1])/68597928,    



        (*************************************************)
        (*                                               *)
        (*                    D3                         *)
        (*                                               *)
        (*************************************************)

        D3bar[0] -> 
        12 HR[1, 0, 1, 0, om1] 
        - 2454/5 HR[1, 1, 1, 1, om1],

        D3bar[1] -> 
        -72 HR[1, 0, -1, 1, 0, om1] 
        - 72 HR[1, 0, 1, -1, 0, om1] 
        +    234 HR[1, 0, 1, 1, 1, om1] 
        + 8565/58 HR[1, 1, 0, 1, 1, om1] 
        -    12469/58 HR[1, 1, 1, 0, 1, om1] 
        - 21182/29 HR[1, 1, 1, 1, 0, om1],

        D3bar[2] -> 432 HR[1, 0, -1, -1, 1, 0, om1] 
        +   432 HR[1, 0, -1, 1, -1, 0, om1] 
        - 1404 HR[1, 0, -1, 1, 1, 1, om1] 
        +   432 HR[1, 0, 1, -1, -1, 1, om1] 
        + 432 HR[1, 0, 1, -1, 1, -1, om1] 
        +   288 HR[1, 0, 1, -1, 1, 0, om1] 
        - 2268 HR[1, 0, 1, -1, 1, 1, om1] 
        +   426 HR[1, 0, 1, 0, 1, 1, om1] 
        + 864 HR[1, 0, 1, 1, -1, -1, om1] 
        +   1008 HR[1, 0, 1, 1, -1, 0, om1] 
        - 3564 HR[1, 0, 1, 1, -1, 1, om1] 
        +   597/2 HR[1, 0, 1, 1, 0, 1, om1] 
        - 5292 HR[1, 0, 1, 1, 1, -1, om1] 
        -  2997/2 HR[1, 0, 1, 1, 1, 0, om1] 
        -  1872 HR[1, 1, 0, -1, 1, 1, om1] 
        +   864 HR[1, 1, 0, 1, -1, -1, om1] 
        - (  4434544 HR[1, 1, 0, 1, -1, 0, om1])/5041 
        - (  10551648 HR[1, 1, 0, 1, -1, 1, om1])/5041 
        - (  16021968 HR[1, 1, 0, 1, 1, -1, om1])/5041 
        + (  2803488 HR[1, 1, 1, -1, -1, 0, om1])/5041 
        - (  2803488 HR[1, 1, 1, -1, -1, 1, om1])/5041 
        - (  1127840 HR[1, 1, 1, -1, 0, 0, om1])/5041 
        + (  2030112 HR[1, 1, 1, -1, 0, 1, om1])/5041 
        - (  2803488 HR[1, 1, 1, -1, 1, -1, om1])/5041 
        + (  161120 HR[1, 1, 1, -1, 1, 0, om1])/5041 
        - (  1063392 HR[1, 1, 1, -1, 1, 1, om1])/5041 
        - (  28703376 HR[1, 1, 1, 0, -1, 0, om1])/5041 
        + (  21068364 HR[1, 1, 1, 0, -1, 1, om1])/5041 
        - (  64500970 HR[1, 1, 1, 0, 0, 1, om1])/45369 
        + (  30789948 HR[1, 1, 1, 0, 1, -1, om1])/5041 
        + (  171036689 HR[1, 1, 1, 0, 1, 0, om1])/45369 
        - (  11213952 HR[1, 1, 1, 1, -1, -1, om1])/5041 
        - (  4156896 HR[1, 1, 1, 1, -1, 0, om1])/5041 
        - (  1256736 HR[1, 1, 1, 1, -1, 1, om1])/5041 
        + (  112583712 HR[1, 1, 1, 1, 0, -1, om1])/5041 
        + (  216348149 HR[1, 1, 1, 1, 0, 0, om1])/40328 
        + (  4350240 HR[1, 1, 1, 1, 1, -1, om1])/5041 
        + (  1158178961791 HR[1, 1, 1, 1, 1, 1, om1])/2540664,    


        (*************************************************)
        (*                                               *)
        (*                    DM                         *)
        (*                                               *)
        (*************************************************)

        DMbar[0] -> 8 HR[1, 0, 1, 0, om1] 
        - 392 HR[1, 1, 1, 1, om1],
        
        DMbar[1] -> -16 HR[1, 0, -1, 1, 0, om1] 
        - 16 HR[1, 0, 1, -1, 0, om1] 
        +   4 HR[1, 0, 1, 1, 1, om1] 
        - 21209/174 HR[1, 1, 0, 1, 1, om1] 
        -   192041/522 HR[1, 1, 1, 0, 1, om1] 
        -   178807/261 HR[1, 1, 1, 1, 0, om1],
        
        DMbar[2] -> 32 HR[1, 0, -1, -1, 1, 0, om1] 
        +     32 HR[1, 0, -1, 1, -1, 0, om1] 
        - 8 HR[1, 0, -1, 1, 1, 1, om1] 
        +     32 HR[1, 0, 1, -1, -1, 1, om1] 
        + 32 HR[1, 0, 1, -1, 1, -1, om1] 
        +     64/3 HR[1, 0, 1, -1, 1, 0, om1] 
        - 72 HR[1, 0, 1, -1, 1, 1, om1] 
        -     148/9 HR[1, 0, 1, 0, 1, 1, om1] 
        +     64 HR[1, 0, 1, 1, -1, -1, om1] 
        +     224/3 HR[1, 0, 1, 1, -1, 0, om1] 
        -     168 HR[1, 0, 1, 1, -1, 1, om1] 
        -     1529/9 HR[1, 0, 1, 1, 0, 1, om1] 
        -     296 HR[1, 0, 1, 1, 1, -1, om1] 
        - 479 HR[1, 0, 1, 1, 1, 0, om1] 
        +     160/3 HR[1, 1, 0, -1, 1, 1, om1] 
        +     64 HR[1, 1, 0, 1, -1, -1, om1] 
        - (    8869088 HR[1, 1, 0, 1, -1, 0, om1])/136107 
        + (    1676416 HR[1, 1, 0, 1, -1, 1, om1])/45369 
        - (    1970464 HR[1, 1, 0, 1, 1, -1, om1])/45369 
        + (    1868992 HR[1, 1, 1, -1, -1, 0, om1])/45369 
        - (    1868992 HR[1, 1, 1, -1, -1, 1, om1])/45369 
        - (    2255680 HR[1, 1, 1, -1, 0, 0, om1])/136107 
        + (    451136 HR[1, 1, 1, -1, 0, 1, om1])/15123 
        - (    1868992 HR[1, 1, 1, -1, 1, -1, om1])/45369 
        + (    322240 HR[1, 1, 1, -1, 1, 0, om1])/136107 
        - (    708928 HR[1, 1, 1, -1, 1, 1, om1])/45369 
        - (    2126176 HR[1, 1, 1, 0, -1, 0, om1])/5041 
        + (    27111848 HR[1, 1, 1, 0, -1, 1, om1])/45369 
        + (    262986220 HR[1, 1, 1, 0, 0, 1, om1])/1224963 
        + (    33592904 HR[1, 1, 1, 0, 1, -1, om1])/45369 
        + (    1398989602 HR[1, 1, 1, 0, 1, 0, om1])/1224963 
        - (    7475968 HR[1, 1, 1, 1, -1, -1, om1])/45369 
        - (    2771264 HR[1, 1, 1, 1, -1, 0, om1])/45369 
        - (    837824 HR[1, 1, 1, 1, -1, 1, om1])/45369 
        + (    92477504 HR[1, 1, 1, 1, 0, -1, om1])/45369 
        + (    49177327 HR[1, 1, 1, 1, 0, 0, om1])/20164 
        + (    322240 HR[1, 1, 1, 1, 1, -1, om1])/5041 
        + (    5318919501463 HR[1, 1, 1, 1, 1, 1, om1])/34298964,    


        (*************************************************)
        (*                                               *)
        (*                    DN                         *)
        (*                                               *)
        (*************************************************)

        DNbar[0] -> -(72/11) HR[1, -1, 1, 0, om1] 
        + 180/11 HR[1, -1, 1, 1, om1] 
        +  60/11 HR[1, 0, 1, 0, om1] 
        - 144/11 HR[1, 1, -1, 0, om1] 
        +  360/11 HR[1, 1, -1, 1, om1] 
        + 540/11 HR[1, 1, 1, -1, om1] 
        -  10839/55 HR[1, 1, 1, 1, om1],

        DNbar[1] -> -(328/29) HR[1, 1, -1, 0, 0, om1] 
        + 428/29 HR[1, 1, -1, 0, 1, om1] 
        +  428/29 HR[1, 1, -1, 1, 0, om1] 
        - 528/29 HR[1, 1, -1, 1, 1, om1] 
        - ( 451079 HR[1, 1, 0, 1, 1, om1])/5046 
        +  1684/29 HR[1, 1, 1, -1, 0, om1] 
        - 2184/29 HR[1, 1, 1, -1, 1, om1] 
        - ( 4056811 HR[1, 1, 1, 0, 1, om1])/15138 
        -  192 HR[1, 1, 1, 1, -1, om1] 
        - (3533174 HR[1, 1, 1, 1, 0, om1])/7569,

        DNbar[2] ->
        - ((232020872 HR[1, 1, 0, 1, -1, 0, om1])/35287)         
        
        + ( 242178240 HR[1, 1, 0, 1, -1, 1, om1])/35287         
        
        + ( 484356480 HR[1, 1, 0, 1, 1, -1, om1])/35287         
        
        + ( 110839452 HR[1, 1, 1, -1, -1, 0, om1])/35287         
        - ( 110839452 HR[1, 1, 1, -1, -1, 1, om1])/35287         
        - ( 6313068 HR[1, 1, 1, -1, 0, 0, om1])/5041         
        
        + ( 11391752 HR[1, 1, 1, -1, 0, 1, om1])/5041         
        - ( 110839452 HR[1, 1, 1, -1, 1, -1, om1])/35287         
        
        + ( 5849296 HR[1, 1, 1, -1, 1, 0, om1])/35287         
        - ( 41400084 HR[1, 1, 1, -1, 1, 1, om1])/35287         
        - ( 691680096 HR[1, 1, 1, 0, -1, 0, om1])/35287         
        
        + ( 103164600 HR[1, 1, 1, 0, -1, 1, om1])/5041         
        - ( 321226763 HR[1, 1, 1, 0, 0, 1, om1])/317583 
        
        + ( 1448686920 HR[1, 1, 1, 0, 1, -1, om1])/35287 
        - ( 347521883 HR[1, 1, 1, 0, 1, 0, om1])/317583 
        - ( 443357808 HR[1, 1, 1, 1, -1, -1, om1])/35287 
        - ( 166918020 HR[1, 1, 1, 1, -1, 0, om1])/35287 
        - ( 46386708 HR[1, 1, 1, 1, -1, 1, om1])/35287 
        
        + ( 412658400 HR[1, 1, 1, 1, 0, -1, om1])/5041 
        - ( 3381227415 HR[1, 1, 1, 1, 0, 0, om1])/282296 
        
        + ( 182067300 HR[1, 1, 1, 1, 1, -1, om1])/35287 
        
        + ( 21952587521807 HR[1, 1, 1, 1, 1, 1, om1])/17784648,


        (*************************************************)
        (*                                               *)
        (*                    E3                         *)
        (*                                               *)
        (*************************************************)

        E3bar[-1] -> 6*HI[1, 0, om1], 
        E3bar[0] -> -12*HI[-1, 1, 0, om1]  
        - 12*HI[1, -1, 0, om1] 
        + 3*HI[1, 1, 1, om1], 
        
        E3bar[1] -> 24*HI[-1, -1, 1, 0, om1] 
        + 24*HI[-1, 1, -1, 0, om1]  
        - 6*HI[-1, 1, 1, 1, om1] 
        + 24*HI[1, -1, -1, 1, om1] 
        + 24*HI[1, -1, 1, -1, om1] 
        + 16*HI[1, -1, 1, 0, om1]  
        - 54*HI[1, -1, 1, 1, om1] 
        - (37*HI[1, 0, 1, 1, om1])/3 
        + 48*HI[1, 1, -1, -1, om1] 
        + 56*HI[1, 1, -1, 0, om1]  
        - 126*HI[1, 1, -1, 1, om1] - (1529*HI[1, 1, 0, 1, om1])/12  
        - 222*HI[1, 1, 1, -1, om1] - (1437*HI[1, 1, 1, 0, om1])/4, 

        E3bar[2] -> -48*HI[-1, -1, -1, 1, 0, om1] - 48*HI[-1, -1, 1, -1, 0, om1] 
        + 12*HI[-1, -1, 1, 1, 1, om1] - 48*HI[-1, 1, -1, -1, 1, om1]  
        - 48*HI[-1, 1, -1, 1, -1, om1] - 32*HI[-1, 1, -1, 1, 0, om1] 
        + 108*HI[-1, 1, -1, 1, 1, om1] 
        + (74*HI[-1, 1, 0, 1, 1, om1])/3  
        - 96*HI[-1, 1, 1, -1, -1, om1] - 112*HI[-1, 1, 1, -1, 0, om1] 
        + 252*HI[-1, 1, 1, -1, 1, om1] 
        + (1529*HI[-1, 1, 1, 0, 1, om1])/6 
        + 444*HI[-1, 1, 1, 1, -1, om1] 
        + (1437*HI[-1, 1, 1, 1, 0, om1])/2  
        - 48*HI[1, -1, -1, -1, 1, om1] - 48*HI[1, -1, -1, 1, -1, om1]  
        - 32*HI[1, -1, -1, 1, 0, om1] - 112*HI[1, -1, 1, -1, 0, om1] 
        + 96*HI[1, -1, 1, -1, 1, om1] - 80*HI[1, -1, 1, 0, -1, om1] 
        + 144*HI[1, -1, 1, 1, -1, om1] 
        + (11841*HI[1, -1, 1, 1, 1, om1])/4 
        + 90*HI[1, 0, -1, 1, 1, om1] - 80*HI[1, 0, 1, -1, -1, om1] 
        + 130*HI[1, 0, 1, -1, 1, om1] 
        + (8105*HI[1, 0, 1, 0, 1, om1])/36 
        + 250*HI[1, 0, 1, 1, -1, om1] 
        + (21503*HI[1, 0, 1, 1, 0, om1])/36 
        + 96*HI[1, 1, -1, -1, -1, om1] - 172*HI[1, 1, -1, -1, 1, om1] 
        + (1725367*HI[1, 1, -1, 0, 0, om1])/4161  
        - (412061*HI[1, 1, -1, 0, 1, om1])/8322 - 268*HI[1, 1, -1, 1, -1, om1]  
        - (1334797*HI[1, 1, -1, 1, 0, om1])/2774 
        + (14659325*HI[1, 1, -1, 1, 1, om1])/2774 
        + (771*HI[1, 1, 0, -1, 1, om1])/
        2 - (5253406*HI[1, 1, 0, 0, -1, om1])/12483 
        + (1081050*HI[1, 1, 0, 1, -1, om1])/1387 - 1112*HI[1, 1, 1, -1, -1, om1]  
        - (1316324*HI[1, 1, 1, -1, 0, om1])/1387 
        + (40815981*HI[1, 1, 1, -1, 1, om1])/5548 
        + (1357934*HI[1, 1, 1, 0, -1, om1])/657  
        - (1768682807*HI[1, 1, 1, 0, 0, om1])/898776 
        + (14459841*HI[1, 1, 1, 1, -1, om1])/1387  
        - (3591211175*HI[1, 1, 1, 1, 1, om1])/112347, 
        
        E3bar[3] -> 96*HI[-1, -1, -1, -1, 1, 0, om1] 
        + 96*HI[-1, -1, -1, 1, -1, 0, om1] - 24*HI[-1, -1, -1, 1, 1, 1, om1] 
        + 96*HI[-1, -1, 1, -1, -1, 1, om1] 
        + 96*HI[-1, -1, 1, -1, 1, -1, om1] 
        + 64*HI[-1, -1, 1, -1, 1, 0, om1] - 216*HI[-1, -1, 1, -1, 1, 1, om1]  
        - (148*HI[-1, -1, 1, 0, 1, 1, om1])/3 
        + 192*HI[-1, -1, 1, 1, -1, -1, om1] 
        + 224*HI[-1, -1, 1, 1, -1, 0, om1]  
        - 504*HI[-1, -1, 1, 1, -1, 1, om1] - (1529*HI[-1, -1, 1, 1, 0, 1, om1])/
        3 - 888*HI[-1, -1, 1, 1, 1, -1, om1]  
        - 1437*HI[-1, -1, 1, 1, 1, 0, om1] 
        + 96*HI[-1, 1, -1, -1, -1, 1, om1] 
        + 96*HI[-1, 1, -1, -1, 1, -1, om1] 
        + 64*HI[-1, 1, -1, -1, 1, 0, om1] 
        + 224*HI[-1, 1, -1, 1, -1, 0, om1] - 192*HI[-1, 1, -1, 1, -1, 1, om1] 
        + 160*HI[-1, 1, -1, 1, 0, -1, om1] - 288*HI[-1, 1, -1, 1, 1, -1, om1]  
        - (11841*HI[-1, 1, -1, 1, 1, 1, om1])/2  
        - 180*HI[-1, 1, 0, -1, 1, 1, om1] 
        + 160*HI[-1, 1, 0, 1, -1, -1, om1]  
        - 260*HI[-1, 1, 0, 1, -1, 1, om1] - (8105*HI[-1, 1, 0, 1, 0, 1, om1])/18  
        - 500*HI[-1, 1, 0, 1, 1, -1, om1] - (21503*HI[-1, 1, 0, 1, 1, 0, om1])/
        18 - 192*HI[-1, 1, 1, -1, -1, -1, om1] 
        + 344*HI[-1, 1, 1, -1, -1, 1, om1] - (3450734*HI[-1, 1, 1, -1, 0, 0, om1])/
        4161 
        + (412061*HI[-1, 1, 1, -1, 0, 1, om1])/4161 
        + 536*HI[-1, 1, 1, -1, 1, -1, om1] 
        + (1334797*HI[-1, 1, 1, -1, 1, 0, om1])/
        1387 - (14659325*HI[-1, 1, 1, -1, 1, 1, om1])/1387  
        - 771*HI[-1, 1, 1, 0, -1, 1, om1] 
        + (10506812*HI[-1, 1, 1, 0, 0, -1, om1])/
        12483 - (2162100*HI[-1, 1, 1, 0, 1, -1, om1])/1387 
        + 2224*HI[-1, 1, 1, 1, -1, -1, om1] 
        + (2632648*HI[-1, 1, 1, 1, -1, 0, om1])/1387  
        - (40815981*HI[-1, 1, 1, 1, -1, 1, om1])/2774  
        - (2715868*HI[-1, 1, 1, 1, 0, -1, om1])/657 
        + (1768682807*HI[-1, 1, 1, 1, 0, 0, om1])/449388  
        - (28919682*HI[-1, 1, 1, 1, 1, -1, om1])/1387 
        + (7182422350*HI[-1, 1, 1, 1, 1, 1, om1])/112347 
        + 96*HI[1, -1, -1, -1, -1, 1, om1] 
        + 96*HI[1, -1, -1, -1, 1, -1, om1] 
        + 64*HI[1, -1, -1, -1, 1, 0, om1] 
        + 224*HI[1, -1, -1, 1, -1, 0, om1]  
        - 192*HI[1, -1, -1, 1, -1, 1, om1] 
        + 160*HI[1, -1, -1, 1, 0, -1, om1]  
        - 288*HI[1, -1, -1, 1, 1, -1, om1] - (11841*HI[1, -1, -1, 1, 1, 1, om1])/
        2 
        + 248*HI[1, -1, 1, -1, -1, 1, om1] 
        + 440*HI[1, -1, 1, -1, 1, -1, om1] 
        + (2590*HI[1, -1, 1, -1, 1, 0, om1])/
        3 - 10608*HI[1, -1, 1, -1, 1, 1, om1]  
        - 320*HI[1, -1, 1, 0, -1, -1, om1] - (759843*HI[1, -1, 1, 0, 1, -1, om1])/
        1387 
        + (13919645*HI[1, -1, 1, 0, 1, 1, om1])/12483 
        + 1520*HI[1, -1, 1, 1, -1, -1, om1] 
        + (7073822*HI[1, -1, 1, 1, -1, 0, om1])/4161  
        - (40321721*HI[1, -1, 1, 1, -1, 1, om1])/2774 
        + (6271329955*HI[1, -1, 1, 1, 0, 1, om1])/898776  
        - (26862395*HI[1, -1, 1, 1, 1, -1, om1])/1387 
        + (6038799457*HI[1, -1, 1, 1, 1, 0, om1])/299592  
        - 160*HI[1, 0, 1, -1, -1, -1, om1]  
        - (277814945*HI[1, 0, 1, -1, 1, 0, om1])/137313 
        + (212581060*HI[1, 0, 1, -1, 1, 1, om1])/45771  
        - (585*HI[1, 0, 1, 0, -1, 1, om1])/2 - (585*HI[1, 0, 1, 0, 1, -1, om1])/
        2 
        + (2272287250*HI[1, 0, 1, 0, 1, 0, om1])/1235817 
        + (1280*HI[1, 0, 1, 1, -1, -1, om1])/3  
        - (221375860*HI[1, 0, 1, 1, -1, 0, om1])/137313 
        + (4419865*HI[1, 0, 1, 1, -1, 1, om1])/803  
        - (2624160*HI[1, 0, 1, 1, 0, -1, om1])/1387 
        + (86319175*HI[1, 0, 1, 1, 1, -1, om1])/45771  
        - (7230866663213*HI[1, 0, 1, 1, 1, 1, om1])/74149020 
        + 192*HI[1, 1, -1, -1, -1, -1, om1] 
        + 152*HI[1, 1, -1, -1, -1, 1, om1] 
        + 344*HI[1, 1, -1, -1, 1, -1, om1] 
        + (2590*HI[1, 1, -1, -1, 1, 0, om1])/
        3 - (30479*HI[1, 1, -1, -1, 1, 1, om1])/3  
        - (426963*HI[1, 1, -1, 0, 1, -1, om1])/1387 
        + 944*HI[1, 1, -1, 1, -1, -1, om1] 
        + 1601*HI[1, 1, -1, 1, -1, 0, om1]  
        - (83605*HI[1, 1, -1, 1, -1, 1, om1])/6 
        + (2419561*HI[1, 1, -1, 1, 0, -1, om1])/657 
        + (837579887*HI[1, 1, -1, 1, 0, 1, om1])/112347  
        - (73453112*HI[1, 1, -1, 1, 1, -1, om1])/4161 
        + (24602317907*HI[1, 1, -1, 1, 1, 0, om1])/898776  
        - (2981940259*HI[1, 1, -1, 1, 1, 1, om1])/224694  
        - 571*HI[1, 1, 0, -1, -1, 1, om1] - (1218940*HI[1, 1, 0, -1, 1, -1, om1])/
        1387 - (1284799676*HI[1, 1, 0, -1, 1, 0, om1])/411939 
        + (172606885810943423*HI[1, 1, 0, 1, -1, -1, om1])/31412461173192 
        + (330844112035157*HI[1, 1, 0, 1, -1, 0, om1])/387808162632  
        - (335938955928166355*HI[1, 1, 0, 1, -1, 1, om1])/62824922346384  
        - (9666835700761579*HI[1, 1, 0, 1, 1, -1, om1])/296343973332  
        - 784*HI[1, 1, 1, -1, -1, -1, om1] 
        + (32163144510925889*HI[1, 1, 1, -1, -1, 0, om1])/1903785525648  
        - (52473680391301577*HI[1, 1, 1, -1, -1, 1, om1])/1903785525648 
        + (910517365657338137*HI[1, 1, 1, -1, 0, -1, om1])/62824922346384 
        + (263100146907443657*HI[1, 1, 1, -1, 0, 0, om1])/17134069730832  
        - (46280134588267057*HI[1, 1, 1, -1, 0, 1, om1])/188474767039152  
        - (57799520399301857*HI[1, 1, 1, -1, 1, -1, om1])/1903785525648 
        + (931530505381579307*HI[1, 1, 1, -1, 1, 0, om1])/62824922346384 
        + (1778265423341603573*HI[1, 1, 1, -1, 1, 1, om1])/62824922346384 
        + (161624158645205183*HI[1, 1, 1, 0, -1, -1, om1])/10470820391064  
        - (67738084863003155*HI[1, 1, 1, 0, -1, 0, om1])/5235410195532  
        - (25709636977147441*HI[1, 1, 1, 0, -1, 1, om1])/2326848975792  
        - (1201750627073139241*HI[1, 1, 1, 0, 0, -1, om1])/205608836769984 
        + (37123461223687789039459901*HI[1, 1, 1, 0, 0, 0, om1])/
        489612210823627499520 - (15065768752177753*HI[1, 1, 1, 0, 1, -1, om1])/
        183698603352 
        + (5890725611419818825578737*HI[1, 1, 1, 0, 1, 1, om1])/
        25769063727559342080 - (2641792499452155803*HI[1, 1, 1, 1, -1, -1, om1])/
        31412461173192 - (232062550415237737*HI[1, 1, 1, 1, -1, 0, om1])/
        3306574860336 
        + (709822530971820472*HI[1, 1, 1, 1, -1, 1, om1])/
        3926557646649 - (114034845156029701411*HI[1, 1, 1, 1, 0, -1, om1])/
        1130848602234912 
        + (497108468757262704945911459*
           HI[1, 1, 1, 1, 0, 1, om1])/979224421647254999040 
        + (19072578396451593155*HI[1, 1, 1, 1, 1, -1, om1])/31412461173192 
        + (160662586785011672453801383*HI[1, 1, 1, 1, 1, 0, om1])/
        326408140549084999680,


        (*************************************************)
        (*                                               *)
        (*                    BN                         *)
        (*                                               *)
        (*************************************************)

        BNbar[1] -> 112*HR[1, 1, 0, om1], 

        BNbar[2] -> (-2304*HR[1, -1, 1, 0, om1])/11 
        + (5760*HR[1, -1, 1, 1, om1])/
        11 
        + (1920*HR[1, 0, 1, 0, om1])/11 - (4608*HR[1, 1, -1, 0, om1])/11 
        + (11520*HR[1, 1, -1, 1, om1])/11 
        + (17280*HR[1, 1, 1, -1, om1])/11 - 
        (593952*HR[1, 1, 1, 1, om1])/55, 

        BNbar[3] -> (-36864*HR[1, 1, -1, 0, 0, om1])/29 
        + (52992*HR[1, 1, -1, 0, 1, om1])/29 
        + (52992*HR[1, 1, -1, 1, 0, om1])/29 - 
        (69120*HR[1, 1, -1, 1, 1, om1])/29 - (3282240*HR[1, 1, 0, 1, 1, om1])/
        841 
        + (223488*HR[1, 1, 1, -1, 0, om1])/29 - 
        (304128*HR[1, 1, 1, -1, 1, om1])/29 - (9820736*HR[1, 1, 1, 0, 1, om1])/
        841 - 27648*HR[1, 1, 1, 1, -1, om1] - (19524608*HR[1, 1, 1, 1, 0, om1])/841, 

        BNbar[4] -> (-1303119360*HR[1, 1, 0, 1, -1, 0, om1])/5041 
        + (1354682880*HR[1, 1, 0, 1, -1, 1, om1])/5041 
        + (2709365760*HR[1, 1, 0, 1, 1, -1, om1])/5041 
        + (613018368*HR[1, 1, 1, -1, -1, 0, om1])/5041 - 
        (613018368*HR[1, 1, 1, -1, -1, 1, om1])/5041 - 
        (208168704*HR[1, 1, 1, -1, 0, 0, om1])/5041 
        + (388641024*HR[1, 1, 1, -1, 0, 1, om1])/5041 - 
        (613018368*HR[1, 1, 1, -1, 1, -1, om1])/5041 - 
        (20037888*HR[1, 1, 1, -1, 1, 0, om1])/5041 - 
        (160434432*HR[1, 1, 1, -1, 1, 1, om1])/5041 - 
        (3867098112*HR[1, 1, 1, 0, -1, 0, om1])/5041 
        + (4021788672*HR[1, 1, 1, 0, -1, 1, om1])/5041 - 
        (181188480*HR[1, 1, 1, 0, 0, 1, om1])/5041 
        + (8085837312*HR[1, 1, 1, 0, 1, -1, om1])/5041 - 
        (209361792*HR[1, 1, 1, 0, 1, 0, om1])/5041 - 
        (2452073472*HR[1, 1, 1, 1, -1, -1, om1])/5041 - 
        (1197317376*HR[1, 1, 1, 1, -1, 0, om1])/5041 
        + (114483456*HR[1, 1, 1, 1, -1, 1, om1])/5041 
        + (16087154688*HR[1, 1, 1, 1, 0, -1, om1])/5041 - 
        (2378746336*HR[1, 1, 1, 1, 0, 0, om1])/5041 
        + (2176761600*HR[1, 1, 1, 1, 1, -1, om1])/5041 
        + (249395302624*HR[1, 1, 1, 1, 1, 1, om1])/5041,



        (*************************************************)
        (*                                               *)
        (*                    BN1                        *)
        (*                                               *)
        (*************************************************)
        BN1bar[0] -> 4*HI[1, 0, om1], 

        BN1bar[1] -> -24*HI[-1, 1, 0, om1] - 
        24*HI[1, -1, 0, om1] 
        + 78*HI[1, 1, 1, om1], 

        BN1bar[2] -> 144*HI[-1, -1, 1, 0, om1] 
        + 144*HI[-1, 1, -1, 0, om1] - 
        468*HI[-1, 1, 1, 1, om1] 
        + 144*HI[1, -1, -1, 1, om1] 
        + 144*HI[1, -1, 1, -1, om1] 
        + 96*HI[1, -1, 1, 0, om1] - 
        756*HI[1, -1, 1, 1, om1] 
        + 142*HI[1, 0, 1, 1, om1] 
        + 288*HI[1, 1, -1, -1, om1] 
        + 336*HI[1, 1, -1, 0, om1] - 
        1188*HI[1, 1, -1, 1, om1] 
        + (199*HI[1, 1, 0, 1, om1])/2 - 
        1764*HI[1, 1, 1, -1, om1] - (999*HI[1, 1, 1, 0, om1])/2, 

        BN1bar[3] -> -864*HI[-1, -1, -1, 1, 0, om1] - 
        864*HI[-1, -1, 1, -1, 0, om1] 
        + 2808*HI[-1, -1, 1, 1, 1, om1] - 
        864*HI[-1, 1, -1, -1, 1, om1] - 864*HI[-1, 1, -1, 1, -1, om1] - 
        576*HI[-1, 1, -1, 1, 0, om1] 
        + 4536*HI[-1, 1, -1, 1, 1, om1] - 
        852*HI[-1, 1, 0, 1, 1, om1] - 1728*HI[-1, 1, 1, -1, -1, om1] - 
        2016*HI[-1, 1, 1, -1, 0, om1] 
        + 7128*HI[-1, 1, 1, -1, 1, om1] - 
        597*HI[-1, 1, 1, 0, 1, om1] 
        + 10584*HI[-1, 1, 1, 1, -1, om1] 
        + 2997*HI[-1, 1, 1, 1, 0, om1] - 864*HI[1, -1, -1, -1, 1, om1] - 
        864*HI[1, -1, -1, 1, -1, om1] - 576*HI[1, -1, -1, 1, 0, om1] - 
        2016*HI[1, -1, 1, -1, 0, om1] 
        + 1728*HI[1, -1, 1, -1, 1, om1] - 
        1440*HI[1, -1, 1, 0, -1, om1] 
        + 2592*HI[1, -1, 1, 1, -1, om1] 
        + (41337*HI[1, -1, 1, 1, 1, om1])/2 
        + 3780*HI[1, 0, -1, 1, 1, om1] - 
        1440*HI[1, 0, 1, -1, -1, om1] 
        + 4500*HI[1, 0, 1, -1, 1, om1] 
        + (1625*HI[1, 0, 1, 0, 1, om1])/2 
        + 6660*HI[1, 0, 1, 1, -1, om1] 
        + (5903*HI[1, 0, 1, 1, 0, om1])/2 
        + 1728*HI[1, 1, -1, -1, -1, om1] - 
        5688*HI[1, 1, -1, -1, 1, om1] 
        + (3566346*HI[1, 1, -1, 0, 0, om1])/1387 
        + (2763273*HI[1, 1, -1, 0, 1, om1])/1387 - 7416*HI[1, 1, -1, 1, -1, om1] - 
        (1422693*HI[1, 1, -1, 1, 0, om1])/1387 
        + (54624501*HI[1, 1, -1, 1, 1, om1])/1387 
        + 8667*HI[1, 1, 0, -1, 1, om1] - 
        (5422460*HI[1, 1, 0, 0, -1, om1])/1387 
        + (17237556*HI[1, 1, 0, 1, -1, om1])/1387 - 
        25200*HI[1, 1, 1, -1, -1, om1] - (5703624*HI[1, 1, 1, -1, 0, om1])/
        1387 
        + (174917637*HI[1, 1, 1, -1, 1, om1])/2774 
        + (1624492*HI[1, 1, 1, 0, -1, om1])/73 - 
        (400772087*HI[1, 1, 1, 0, 0, om1])/49932 
        + (158327730*HI[1, 1, 1, 1, -1, om1])/1387 - 
        (3279409000*HI[1, 1, 1, 1, 1, om1])/12483, 

        BN1bar[4] -> 5184*HI[-1, -1, -1, -1, 1, 0, om1] 
        
        + 5184*HI[-1, -1, -1, 1, -1, 0, om1] 
        - 16848*HI[-1, -1, -1, 1, 1, 1, om1] 
        + 5184*HI[-1, -1, 1, -1, -1, 1, om1] 
        + 5184*HI[-1, -1, 1, -1, 1, -1, om1] 
        + 3456*HI[-1, -1, 1, -1, 1, 0, om1] - 
        27216*HI[-1, -1, 1, -1, 1, 1, om1] 
        + 5112*HI[-1, -1, 1, 0, 1, 1, om1] 
        + 10368*HI[-1, -1, 1, 1, -1, -1, om1] 
        + 12096*HI[-1, -1, 1, 1, -1, 0, om1] - 
        42768*HI[-1, -1, 1, 1, -1, 1, om1] 
        + 3582*HI[-1, -1, 1, 1, 0, 1, om1] - 
        63504*HI[-1, -1, 1, 1, 1, -1, om1] - 
        17982*HI[-1, -1, 1, 1, 1, 0, om1] 
        + 5184*HI[-1, 1, -1, -1, -1, 1, om1] 
        + 5184*HI[-1, 1, -1, -1, 1, -1, om1] 
        + 3456*HI[-1, 1, -1, -1, 1, 0, om1] 
        + 12096*HI[-1, 1, -1, 1, -1, 0, om1] - 
        10368*HI[-1, 1, -1, 1, -1, 1, om1] 
        + 8640*HI[-1, 1, -1, 1, 0, -1, om1] - 
        15552*HI[-1, 1, -1, 1, 1, -1, om1] - 
        124011*HI[-1, 1, -1, 1, 1, 1, om1] - 
        22680*HI[-1, 1, 0, -1, 1, 1, om1] 
        + 8640*HI[-1, 1, 0, 1, -1, -1, om1] - 
        27000*HI[-1, 1, 0, 1, -1, 1, om1] - 4875*HI[-1, 1, 0, 1, 0, 1, om1] - 
        39960*HI[-1, 1, 0, 1, 1, -1, om1] - 17709*HI[-1, 1, 0, 1, 1, 0, om1] - 
        10368*HI[-1, 1, 1, -1, -1, -1, om1] 
        + 34128*HI[-1, 1, 1, -1, -1, 1, om1] - 
        (21398076*HI[-1, 1, 1, -1, 0, 0, om1])/1387 - 
        (16579638*HI[-1, 1, 1, -1, 0, 1, om1])/1387 
        + 44496*HI[-1, 1, 1, -1, 1, -1, om1] 
        + (8536158*HI[-1, 1, 1, -1, 1, 0, om1])/1387 - 
        (327747006*HI[-1, 1, 1, -1, 1, 1, om1])/1387 - 
        52002*HI[-1, 1, 1, 0, -1, 1, om1] 
        + (32534760*HI[-1, 1, 1, 0, 0, -1, om1])/1387 - 
        (103425336*HI[-1, 1, 1, 0, 1, -1, om1])/1387 
        + 151200*HI[-1, 1, 1, 1, -1, -1, om1] 
        + (34221744*HI[-1, 1, 1, 1, -1, 0, om1])/1387 - 
        (524752911*HI[-1, 1, 1, 1, -1, 1, om1])/1387 - 
        (9746952*HI[-1, 1, 1, 1, 0, -1, om1])/73 
        + (400772087*HI[-1, 1, 1, 1, 0, 0, om1])/8322 - 
        (949966380*HI[-1, 1, 1, 1, 1, -1, om1])/1387 
        + (6558818000*HI[-1, 1, 1, 1, 1, 1, om1])/4161 
        + 5184*HI[1, -1, -1, -1, -1, 1, om1] 
        + 5184*HI[1, -1, -1, -1, 1, -1, om1] 
        + 3456*HI[1, -1, -1, -1, 1, 0, om1] 
        + 12096*HI[1, -1, -1, 1, -1, 0, om1] - 
        10368*HI[1, -1, -1, 1, -1, 1, om1] 
        + 8640*HI[1, -1, -1, 1, 0, -1, om1] - 
        15552*HI[1, -1, -1, 1, 1, -1, om1] - 
        124011*HI[1, -1, -1, 1, 1, 1, om1] 
        + 28944*HI[1, -1, 1, -1, -1, 1, om1] 
        + 39312*HI[1, -1, 1, -1, 1, -1, om1] 
        + 18108*HI[1, -1, 1, -1, 1, 0, om1] - 
        290304*HI[1, -1, 1, -1, 1, 1, om1] - 
        17280*HI[1, -1, 1, 0, -1, -1, om1] - 
        (13323042*HI[1, -1, 1, 0, 1, -1, om1])/1387 
        + (34731966*HI[1, -1, 1, 0, 1, 1, om1])/1387 
        + 113184*HI[1, -1, 1, 1, -1, -1, om1] 
        + (67381020*HI[1, -1, 1, 1, -1, 0, om1])/1387 - 
        (655388307*HI[1, -1, 1, 1, -1, 1, om1])/1387 
        + (1961738995*HI[1, -1, 1, 1, 0, 1, om1])/16644 - 
        (1054843506*HI[1, -1, 1, 1, 1, -1, om1])/1387 
        + (1636490353*HI[1, -1, 1, 1, 1, 0, om1])/5548 - 
        8640*HI[1, 0, 1, -1, -1, -1, om1] - 
        (1057484550*HI[1, 0, 1, -1, 1, 0, om1])/15257 
        + (2896138440*HI[1, 0, 1, -1, 1, 1, om1])/15257 - 
        13635*HI[1, 0, 1, 0, -1, 1, om1] - 13635*HI[1, 0, 1, 0, 1, -1, om1] 
        + (2536761620*HI[1, 0, 1, 0, 1, 0, om1])/45771 
        + 23040*HI[1, 0, 1, 1, -1, -1, om1] - 
        (722452920*HI[1, 0, 1, 1, -1, 0, om1])/15257 
        + (189139590*HI[1, 0, 1, 1, -1, 1, om1])/803 - 
        (73887840*HI[1, 0, 1, 1, 0, -1, om1])/1387 
        + (1521319230*HI[1, 0, 1, 1, 1, -1, om1])/15257 - 
        (1739984020721*HI[1, 0, 1, 1, 1, 1, om1])/1373130 
        + 10368*HI[1, 1, -1, -1, -1, -1, om1] 
        + 23760*HI[1, 1, -1, -1, -1, 1, om1] 
        + 34128*HI[1, 1, -1, -1, 1, -1, om1] 
        + 18108*HI[1, 1, -1, -1, 1, 0, om1] - 
        323118*HI[1, 1, -1, -1, 1, 1, om1] 
        + (4652478*HI[1, 1, -1, 0, 1, -1, om1])/1387 
        + 82080*HI[1, 1, -1, 1, -1, -1, om1] 
        + 60534*HI[1, 1, -1, 1, -1, 0, om1] - 
        548973*HI[1, 1, -1, 1, -1, 1, om1] 
        + (7212246*HI[1, 1, -1, 1, 0, -1, om1])/73 
        + (499549318*HI[1, 1, -1, 1, 0, 1, om1])/4161 - 
        (1149502896*HI[1, 1, -1, 1, 1, -1, om1])/1387 
        + (6314678771*HI[1, 1, -1, 1, 1, 0, om1])/16644 - 
        (3100825687*HI[1, 1, -1, 1, 1, 1, om1])/4161 - 
        15282*HI[1, 1, 0, -1, -1, 1, om1] - 
        (16543656*HI[1, 1, 0, -1, 1, -1, om1])/1387 - 
        (1961940664*HI[1, 1, 0, -1, 1, 0, om1])/15257 
        + (64895701668594431*HI[1, 1, 0, 1, -1, -1, om1])/581712243948 - 
        (1378601274793377*HI[1, 1, 0, 1, -1, 0, om1])/21544897924 
        + (125263181337378061*HI[1, 1, 0, 1, -1, 1, om1])/1163424487896 - 
        (1211150098669531*HI[1, 1, 0, 1, 1, -1, om1])/5487851358 - 
        11232*HI[1, 1, 1, -1, -1, -1, om1] 
        + (2392665851955041*HI[1, 1, 1, -1, -1, 0, om1])/35255287512 - 
        (20464349954168681*HI[1, 1, 1, -1, -1, 1, om1])/35255287512 
        + (189472199905473497*HI[1, 1, 1, -1, 0, -1, om1])/1163424487896 
        + (47207116920801641*HI[1, 1, 1, -1, 0, 0, om1])/317297587608 - 
        (298649341166732401*HI[1, 1, 1, -1, 0, 1, om1])/3490273463688 - 
        (30404966076339713*HI[1, 1, 1, -1, 1, -1, om1])/35255287512 
        + (181778915331736427*HI[1, 1, 1, -1, 1, 0, om1])/1163424487896 - 
        (366128024895147883*HI[1, 1, 1, -1, 1, 1, om1])/1163424487896 
        + (53912974502856191*HI[1, 1, 1, 0, -1, -1, om1])/193904081316 - 
        (10304731594730675*HI[1, 1, 1, 0, -1, 0, om1])/96952040658 - 
        (16995388457766673*HI[1, 1, 1, 0, -1, 1, om1])/43089795848 
        + (186908888125819415*HI[1, 1, 1, 0, 0, -1, om1])/3807571051296 
        + (10276798443600238610374397*HI[1, 1, 1, 0, 0, 0, om1])/
        9066892793030138880 - (3306662120409625*HI[1, 1, 1, 0, 1, -1, om1])/
        3401825988 
        + (1299407259007733189665969*HI[1, 1, 1, 0, 1, 1, om1])/
        477204883843691520 - (384757595682873755*HI[1, 1, 1, 1, -1, -1, om1])/
        581712243948 - (30219787275121801*HI[1, 1, 1, 1, -1, 0, om1])/
        61232867784 
        + (228583496909607344*HI[1, 1, 1, 1, -1, 1, om1])/
        145428060987 - (44409253854794826595*HI[1, 1, 1, 1, 0, -1, om1])/
        20941640782128 
        + (111015775290234750628966883*HI[1, 1, 1, 1, 0, 1, om1])/18133785586060277760 
        + (2811281629788118067*HI[1, 1, 1, 1, 1, -1, om1])/581712243948 
        + (35725379481317601118816231*HI[1, 1, 1, 1, 1, 0, om1])/
        6044595195353425920,


        (*************************************************)
        (*                                               *)
        (*                    T1                         *)
        (*                                               *)
        (*************************************************)

        T111bar[0] -> 6*HI[1, 0, om1], 

        T111bar[1] -> -12*HI[-1, 1, 0, om1] - 
        12*HI[1, -1, 0, om1] + 39*HI[1, 1, 1, om1], 

        T111bar[2] -> 24*HI[-1, -1, 1, 0, om1] + 24*HI[-1, 1, -1, 0, om1] - 
        78*HI[-1, 1, 1, 1, om1] + 24*HI[1, -1, -1, 1, om1] + 
        24*HI[1, -1, 1, -1, om1] + 16*HI[1, -1, 1, 0, om1] - 
        126*HI[1, -1, 1, 1, om1] + (80*HI[1, 0, 1, 1, om1])/3 + 
        48*HI[1, 1, -1, -1, om1] + 56*HI[1, 1, -1, 0, om1] - 
        198*HI[1, 1, -1, 1, om1] + (127*HI[1, 1, 0, 1, om1])/12 - 
        294*HI[1, 1, 1, -1, om1] - (409*HI[1, 1, 1, 0, om1])/4, 

        T111bar[3] -> -48*HI[-1, -1, -1, 1, 0, om1] - 48*HI[-1, -1, 1, -1, 0, om1] + 
        156*HI[-1, -1, 1, 1, 1, om1] - 48*HI[-1, 1, -1, -1, 1, om1] - 
        48*HI[-1, 1, -1, 1, -1, om1] - 32*HI[-1, 1, -1, 1, 0, om1] + 
        252*HI[-1, 1, -1, 1, 1, om1] - (160*HI[-1, 1, 0, 1, 1, om1])/3 - 
        96*HI[-1, 1, 1, -1, -1, om1] - 112*HI[-1, 1, 1, -1, 0, om1] + 
        396*HI[-1, 1, 1, -1, 1, om1] - (127*HI[-1, 1, 1, 0, 1, om1])/6 + 
        588*HI[-1, 1, 1, 1, -1, om1] + (409*HI[-1, 1, 1, 1, 0, om1])/2 - 
        48*HI[1, -1, -1, -1, 1, om1] - 48*HI[1, -1, -1, 1, -1, om1] - 
        32*HI[1, -1, -1, 1, 0, om1] - 112*HI[1, -1, 1, -1, 0, om1] + 
        96*HI[1, -1, 1, -1, 1, om1] - 80*HI[1, -1, 1, 0, -1, om1] + 
        144*HI[1, -1, 1, 1, -1, om1] + (5189*HI[1, -1, 1, 1, 1, om1])/4 + 
        210*HI[1, 0, -1, 1, 1, om1] - 80*HI[1, 0, 1, -1, -1, om1] + 
        250*HI[1, 0, 1, -1, 1, om1] + (2165*HI[1, 0, 1, 0, 1, om1])/36 + 
        370*HI[1, 0, 1, 1, -1, om1] + (7235*HI[1, 0, 1, 1, 0, om1])/36 + 
        96*HI[1, 1, -1, -1, -1, om1] - 316*HI[1, 1, -1, -1, 1, om1] + 
        (634711*HI[1, 1, -1, 0, 0, om1])/4161 + 
        (1001731*HI[1, 1, -1, 0, 1, om1])/8322 - 412*HI[1, 1, -1, 1, -1, om1] - 
        (203321*HI[1, 1, -1, 1, 0, om1])/2774 + 
        (6715537*HI[1, 1, -1, 1, 1, om1])/2774 + (1011*HI[1, 1, 0, -1, 1, om1])/
        2 - (2899054*HI[1, 1, 0, 0, -1, om1])/12483 + 
        (991354*HI[1, 1, 0, 1, -1, om1])/1387 - 1400*HI[1, 1, 1, -1, -1, om1] - 
        (332028*HI[1, 1, 1, -1, 0, om1])/1387 + 
        (20832225*HI[1, 1, 1, -1, 1, om1])/5548 + 
        (870038*HI[1, 1, 1, 0, -1, om1])/657 - 
        (502923119*HI[1, 1, 1, 0, 0, om1])/898776 + 
        (9081125*HI[1, 1, 1, 1, -1, om1])/1387 - 
        (7166073467*HI[1, 1, 1, 1, 1, om1])/449388, 

        T111bar[4] -> 96*HI[-1, -1, -1, -1, 1, 0, om1] + 
        96*HI[-1, -1, -1, 1, -1, 0, om1] - 312*HI[-1, -1, -1, 1, 1, 1, om1] + 
        96*HI[-1, -1, 1, -1, -1, 1, om1] + 96*HI[-1, -1, 1, -1, 1, -1, om1] + 
        64*HI[-1, -1, 1, -1, 1, 0, om1] - 504*HI[-1, -1, 1, -1, 1, 1, om1] + 
        (320*HI[-1, -1, 1, 0, 1, 1, om1])/3 + 
        192*HI[-1, -1, 1, 1, -1, -1, om1] + 224*HI[-1, -1, 1, 1, -1, 0, om1] - 
        792*HI[-1, -1, 1, 1, -1, 1, om1] + (127*HI[-1, -1, 1, 1, 0, 1, om1])/3 - 
        1176*HI[-1, -1, 1, 1, 1, -1, om1] - 409*HI[-1, -1, 1, 1, 1, 0, om1] + 
        96*HI[-1, 1, -1, -1, -1, 1, om1] + 96*HI[-1, 1, -1, -1, 1, -1, om1] + 
        64*HI[-1, 1, -1, -1, 1, 0, om1] + 224*HI[-1, 1, -1, 1, -1, 0, om1] - 
        192*HI[-1, 1, -1, 1, -1, 1, om1] + 160*HI[-1, 1, -1, 1, 0, -1, om1] - 
        288*HI[-1, 1, -1, 1, 1, -1, om1] - (5189*HI[-1, 1, -1, 1, 1, 1, om1])/
        2 - 420*HI[-1, 1, 0, -1, 1, 1, om1] + 
        160*HI[-1, 1, 0, 1, -1, -1, om1] - 500*HI[-1, 1, 0, 1, -1, 1, om1] - 
        (2165*HI[-1, 1, 0, 1, 0, 1, om1])/18 - 740*HI[-1, 1, 0, 1, 1, -1, om1] - 
        (7235*HI[-1, 1, 0, 1, 1, 0, om1])/18 - 
        192*HI[-1, 1, 1, -1, -1, -1, om1] + 632*HI[-1, 1, 1, -1, -1, 1, om1] - 
        (1269422*HI[-1, 1, 1, -1, 0, 0, om1])/4161 - 
        (1001731*HI[-1, 1, 1, -1, 0, 1, om1])/4161 + 
        824*HI[-1, 1, 1, -1, 1, -1, om1] + (203321*HI[-1, 1, 1, -1, 1, 0, om1])/
        1387 - (6715537*HI[-1, 1, 1, -1, 1, 1, om1])/1387 - 
        1011*HI[-1, 1, 1, 0, -1, 1, om1] + (5798108*HI[-1, 1, 1, 0, 0, -1, om1])/
        12483 - (1982708*HI[-1, 1, 1, 0, 1, -1, om1])/1387 + 
        2800*HI[-1, 1, 1, 1, -1, -1, om1] + (664056*HI[-1, 1, 1, 1, -1, 0, om1])/
        1387 - (20832225*HI[-1, 1, 1, 1, -1, 1, om1])/2774 - 
        (1740076*HI[-1, 1, 1, 1, 0, -1, om1])/657 + 
        (502923119*HI[-1, 1, 1, 1, 0, 0, om1])/449388 - 
        (18162250*HI[-1, 1, 1, 1, 1, -1, om1])/1387 + 
        (7166073467*HI[-1, 1, 1, 1, 1, 1, om1])/224694 + 
        96*HI[1, -1, -1, -1, -1, 1, om1] + 96*HI[1, -1, -1, -1, 1, -1, om1] + 
        64*HI[1, -1, -1, -1, 1, 0, om1] + 224*HI[1, -1, -1, 1, -1, 0, om1] - 
        192*HI[1, -1, -1, 1, -1, 1, om1] + 160*HI[1, -1, -1, 1, 0, -1, om1] - 
        288*HI[1, -1, -1, 1, 1, -1, om1] - (5189*HI[1, -1, -1, 1, 1, 1, om1])/
        2 + 536*HI[1, -1, 1, -1, -1, 1, om1] + 
        728*HI[1, -1, 1, -1, 1, -1, om1] + (1162*HI[1, -1, 1, -1, 1, 0, om1])/
        3 - 5900*HI[1, -1, 1, -1, 1, 1, om1] - 
        320*HI[1, -1, 1, 0, -1, -1, om1] - (247571*HI[1, -1, 1, 0, 1, -1, om1])/
        1387 + (6935939*HI[1, -1, 1, 0, 1, 1, om1])/12483 + 
        2096*HI[1, -1, 1, 1, -1, -1, om1] + 
        (3995630*HI[1, -1, 1, 1, -1, 0, om1])/4161 - 
        (25993133*HI[1, -1, 1, 1, -1, 1, om1])/2774 + 
        (2339932507*HI[1, -1, 1, 1, 0, 1, om1])/898776 - 
        (20346339*HI[1, -1, 1, 1, 1, -1, om1])/1387 + 
        (1987391897*HI[1, -1, 1, 1, 1, 0, om1])/299592 - 
        160*HI[1, 0, 1, -1, -1, -1, om1] - 
        (190762625*HI[1, 0, 1, -1, 1, 0, om1])/137313 + 
        (172992580*HI[1, 0, 1, -1, 1, 1, om1])/45771 - 
        (585*HI[1, 0, 1, 0, -1, 1, om1])/2 - (585*HI[1, 0, 1, 0, 1, -1, om1])/
        2 + (1401897460*HI[1, 0, 1, 0, 1, 0, om1])/1235817 + 
        (1280*HI[1, 0, 1, 1, -1, -1, om1])/3 - 
        (131698420*HI[1, 0, 1, 1, -1, 0, om1])/137313 + 
        (3771385*HI[1, 0, 1, 1, -1, 1, om1])/803 - 
        (13518640*HI[1, 0, 1, 1, 0, -1, om1])/12483 + 
        (94194535*HI[1, 0, 1, 1, 1, -1, om1])/45771 - 
        (224239650581*HI[1, 0, 1, 1, 1, 1, om1])/7414902 + 
        192*HI[1, 1, -1, -1, -1, -1, om1] + 440*HI[1, 1, -1, -1, -1, 1, om1] + 
        632*HI[1, 1, -1, -1, 1, -1, om1] + (1162*HI[1, 1, -1, -1, 1, 0, om1])/
        3 - (19523*HI[1, 1, -1, -1, 1, 1, om1])/3 + 
        (85309*HI[1, 1, -1, 0, 1, -1, om1])/1387 + 
        1520*HI[1, 1, -1, 1, -1, -1, om1] + 1201*HI[1, 1, -1, 1, -1, 0, om1] - 
        (65065*HI[1, 1, -1, 1, -1, 1, om1])/6 + 
        (1286089*HI[1, 1, -1, 1, 0, -1, om1])/657 + 
        (294745883*HI[1, 1, -1, 1, 0, 1, om1])/112347 - 
        (66781712*HI[1, 1, -1, 1, 1, -1, om1])/4161 + 
        (7672706315*HI[1, 1, -1, 1, 1, 0, om1])/898776 - 
        (1500994997*HI[1, 1, -1, 1, 1, 1, om1])/112347 - 
        331*HI[1, 1, 0, -1, -1, 1, om1] - (373788*HI[1, 1, 0, -1, 1, -1, om1])/
        1387 - (1040075156*HI[1, 1, 0, -1, 1, 0, om1])/411939 + 
        (71036008625022455*HI[1, 1, 0, 1, -1, -1, om1])/31412461173192 - 
        (408164510625851*HI[1, 1, 0, 1, -1, 0, om1])/387808162632 + 
        (112240612313169253*HI[1, 1, 0, 1, -1, 1, om1])/62824922346384 - 
        (1671079834843531*HI[1, 1, 0, 1, 1, -1, om1])/296343973332 - 
        208*HI[1, 1, 1, -1, -1, -1, om1] + 
        (4630766069502545*HI[1, 1, 1, -1, -1, 0, om1])/1903785525648 - 
        (23840913916053689*HI[1, 1, 1, -1, -1, 1, om1])/1903785525648 + 
        (236736287552028065*HI[1, 1, 1, -1, 0, -1, om1])/62824922346384 + 
        (65236932450127865*HI[1, 1, 1, -1, 0, 0, om1])/17134069730832 - 
        (324735078822098209*HI[1, 1, 1, -1, 0, 1, om1])/188474767039152 - 
        (33937640451327857*HI[1, 1, 1, -1, 1, -1, om1])/1903785525648 + 
        (217890103688771579*HI[1, 1, 1, -1, 1, 0, om1])/62824922346384 - 
        (98098907738411707*HI[1, 1, 1, -1, 1, 1, om1])/62824922346384 + 
        (60053281459284215*HI[1, 1, 1, 0, -1, -1, om1])/10470820391064 - 
        (14276309865069491*HI[1, 1, 1, 0, -1, 0, om1])/5235410195532 - 
        (17608277669750297*HI[1, 1, 1, 0, -1, 1, om1])/2326848975792 + 
        (113893834864667471*HI[1, 1, 1, 0, 0, -1, om1])/205608836769984 + 
        (2578864206755062092340321*HI[1, 1, 1, 0, 0, 0, om1])/
        97922442164725499904 - (4028157988084297*HI[1, 1, 1, 0, 1, -1, om1])/
        183698603352 + (342310613376007581255845*HI[1, 1, 1, 0, 1, 1, om1])/
        5153812745511868416 - (580499376653049347*HI[1, 1, 1, 1, -1, -1, om1])/
        31412461173192 - (47970936019094809*HI[1, 1, 1, 1, -1, 0, om1])/
        3306574860336 + (175367882302986940*HI[1, 1, 1, 1, -1, 1, om1])/
        3926557646649 - (48827026671130603771*HI[1, 1, 1, 1, 0, -1, om1])/
        1130848602234912 + (29301329002972334771885311*HI[1, 1, 1, 1, 0, 1, 
                                                          om1])/195844884329450999808 + 
        (4274072449929751295*HI[1, 1, 1, 1, 1, -1, om1])/31412461173192 + 
        (9649675317039589744890323*HI[1, 1, 1, 1, 1, 0, om1])/
        65281628109816999936

    };

